Dyonic AdS black holes in maximal gauged supergravity

We present two new classes of dyonic anti-de Sitter black hole solutions of 4-dimensional maximal N=8, SO(8) gauged supergravity. They are: (1) static black holes of N=2, U(1)^4 gauged supergravity with 4 electric and 4 magnetic charges, with spherical, planar or hyperbolic horizons; and (2) rotating black holes of N=2, U(1)^2 gauged supergravity with 2 electric and 2 magnetic charges. We study their thermodynamics, and point out that the formulation of a consistent thermodynamics for dyonic anti-de Sitter black holes is dependent on the existence of boundary conditions for the gauge fields. We identify several distinct classes of boundary conditions for gauge fields in U(1)^4 supergravity. We study a general family of metrics containing the rotating solutions, and find Killing-Yano tensors with torsion in two conformal frames, which underlie separability.

==> solutioncheck_pairwise.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     94972,       2334]
NotebookOptionsPosition[     91595,       2236]
NotebookOutlinePosition[     91992,       2253]
CellTagsIndexPosition[     91949,       2250]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "pairwise", " ", "equal", " ", "rotating", " ", "solution", " ", 
   "including", " ", "NUT"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5636391756554604`*^9, 3.563623946606*^9}, {
  3.5636428292310333`*^9, 3.5633154181446686`*^9}, {3.5898703202110868`*^9, 
  3.5633779804105844`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "define", " ", "sinh", " ", "and", " ", "cosh", " ", "in", " ", "terms", 
     " ", "of", " ", "d\[Delta]1"}], " ", "=", " ", 
    RowBox[{"Exp", "[", "\[Delta]1", "]"}]}], ",", " ", "etc"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.5633654979348*^9, 3.5633655252348003`*^9}, {
  3.5898703149010797`*^9, 3.5633607468307114`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"s\[Delta]1", ",", "s\[Delta]2"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Delta]1", "-", 
        RowBox[{"1", "/", "d\[Delta]1"}]}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Delta]2", "-", 
        RowBox[{"1", "/", "d\[Delta]2"}]}], ")"}], "/", "2"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"s\[Gamma]1", ",", "s\[Gamma]2"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Gamma]1", "-", 
        RowBox[{"1", "/", "d\[Gamma]1"}]}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Gamma]2", "-", 
        RowBox[{"1", "/", "d\[Gamma]2"}]}], ")"}], "/", "2"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"c\[Delta]1", ",", "c\[Delta]2"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Delta]1", "+", 
        RowBox[{"1", "/", "d\[Delta]1"}]}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Delta]2", "+", 
        RowBox[{"1", "/", "d\[Delta]2"}]}], ")"}], "/", "2"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"c\[Gamma]1", ",", "c\[Gamma]2"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Gamma]1", "+", 
        RowBox[{"1", "/", "d\[Gamma]1"}]}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Gamma]2", "+", 
        RowBox[{"1", "/", "d\[Gamma]2"}]}], ")"}], "/", "2"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5635639335069575`*^9, 3.5635639618379974`*^9}, {
  3.5748036045279703`*^9, 3.574803640158433*^9}, {3.5748037401110077`*^9, 
  3.5633654924748*^9}, {3.563378196576949*^9, 3.5633782175011454`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"define", " ", "various", " ", "functions"}], " ", "*)"}]], "Input",\

 CellChangeTimes->{{3.5633672037178*^9, 3.5633672071029997`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"r1", ",", "r2", ",", "u1", ",", "u2"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "+", 
      RowBox[{"mm", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", 
             RowBox[{"s\[Delta]1", "^", "2"}]}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", 
             RowBox[{"s\[Gamma]2", "^", "2"}]}]}], ")"}]}], "-", "1"}], 
        ")"}]}], "+", 
      RowBox[{"nn", 
       RowBox[{"(", 
        RowBox[{"2", "s\[Delta]1", " ", "c\[Delta]1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"2", "s\[Gamma]1", " ", "c\[Gamma]1"}], ")"}]}]}], " ", ",", 
     RowBox[{"r", "+", 
      RowBox[{"mm", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", 
             RowBox[{"s\[Delta]2", "^", "2"}]}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", 
             RowBox[{"s\[Gamma]1", "^", "2"}]}]}], ")"}]}], "-", "1"}], 
        ")"}]}], "+", 
      RowBox[{"nn", 
       RowBox[{"(", 
        RowBox[{"2", "s\[Delta]2", " ", "c\[Delta]2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"2", "s\[Gamma]2", " ", "c\[Gamma]2"}], ")"}]}]}], " ", ",", 
     RowBox[{"u", "+", 
      RowBox[{"nn", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", 
             RowBox[{"s\[Delta]1", "^", "2"}]}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", 
             RowBox[{"s\[Gamma]2", "^", "2"}]}]}], ")"}]}], "-", "1"}], 
        ")"}]}], "-", 
      RowBox[{"mm", " ", 
       RowBox[{"(", 
        RowBox[{"2", "s\[Delta]1", " ", "c\[Delta]1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"2", "s\[Gamma]1", " ", "c\[Gamma]1"}], ")"}]}]}], ",", 
     RowBox[{"u", "+", 
      RowBox[{"nn", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", 
             RowBox[{"s\[Delta]2", "^", "2"}]}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", 
             RowBox[{"s\[Gamma]1", "^", "2"}]}]}], ")"}]}], "-", "1"}], 
        ")"}]}], "-", 
      RowBox[{"mm", 
       RowBox[{"(", 
        RowBox[{"2", "s\[Delta]2", " ", "c\[Delta]2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"2", "s\[Gamma]2", " ", "c\[Gamma]2"}], ")"}]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.592564890040002*^9, 3.5925649112300014`*^9}, {
  3.592564962830002*^9, 3.5925650661500015`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Rg", ",", "Ug"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"r", "^", "2"}], "+", 
      RowBox[{"a", "^", "2"}], "-", 
      RowBox[{"2", "mm", " ", "r"}], "+", 
      RowBox[{
       RowBox[{"g0", "^", "2"}], " ", "r1", " ", "r2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r1", " ", "r2"}], "+", 
         RowBox[{"a", "^", "2"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"a", "^", "2"}], "-", 
      RowBox[{"u", "^", "2"}], "+", 
      RowBox[{"2", "nn", " ", "u"}], "+", 
      RowBox[{
       RowBox[{"g0", "^", "2"}], " ", "u1", " ", "u2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u1", " ", "u2"}], "-", 
         RowBox[{"a", "^", "2"}]}], ")"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.563378369724852*^9, 3.5633783892609696`*^9}, {
  3.563379119329*^9, 3.56337913115*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"W", "=", 
   RowBox[{
    RowBox[{"r1", " ", "r2"}], "+", 
    RowBox[{"u1", " ", "u2"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5633782717962513`*^9, 3.5633782762985086`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Mass", ",", " ", 
   RowBox[{"NUT", " ", "charge"}], ",", " ", 
   RowBox[{"electric", " ", "charges"}], ",", " ", 
   RowBox[{"magnetic", " ", "charges"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.592668254353915*^9, 3.5926682658379154`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Mass", ",", "Nut"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mm", "+", 
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"r1", "+", "r2"}], ")"}]}], "-", "r"}], ",", 
     RowBox[{"nn", "+", 
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"u1", "+", "u2"}], ")"}]}], "-", "u"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5926682675619154`*^9, 3.5926683006159153`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Q1", ",", "Q2", ",", "P1", ",", "P2"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", "d\[Delta]1", " ", 
      RowBox[{"D", "[", 
       RowBox[{"r1", ",", "d\[Delta]1"}], "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", "d\[Delta]2", " ", 
      RowBox[{"D", "[", 
       RowBox[{"r2", ",", "d\[Delta]2"}], "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], " ", "d\[Delta]1", " ", 
      RowBox[{"D", "[", 
       RowBox[{"u1", ",", "d\[Delta]1"}], "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], " ", "d\[Delta]2", " ", 
      RowBox[{"D", "[", 
       RowBox[{"u2", ",", "d\[Delta]2"}], "]"}]}]}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.5926683095039153`*^9, 3.5926683514349155`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"gauge", " ", "fields"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5565920512234936`*^9, 3.5565920563715024`*^9}, {
   3.5565921720613055`*^9, 3.5565921766165133`*^9}, 3.5636225217953596`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A1", "=", 
   RowBox[{
    RowBox[{"1", "/", "W"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Q1", " ", "r2", " ", 
       RowBox[{"(", 
        RowBox[{"dt", "-", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", "^", "2"}], "-", 
             RowBox[{"u1", " ", "u2"}]}], ")"}], "/", "a"}], " ", 
          "d\[Phi]"}]}], ")"}]}], "-", 
      RowBox[{"P1", " ", "u2", 
       RowBox[{"(", 
        RowBox[{"dt", "-", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r1", " ", "r2"}], "+", 
             RowBox[{"a", "^", "2"}]}], ")"}], "/", "a"}], " ", "d\[Phi]"}]}],
         ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A2", "=", 
   RowBox[{
    RowBox[{"1", "/", "W"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Q2", " ", "r1", " ", 
       RowBox[{"(", 
        RowBox[{"dt", "-", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", "^", "2"}], "-", 
             RowBox[{"u1", " ", "u2"}]}], ")"}], "/", "a"}], " ", 
          "d\[Phi]"}]}], ")"}]}], "-", 
      RowBox[{"P2", " ", "u1", 
       RowBox[{"(", 
        RowBox[{"dt", "-", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r1", " ", "r2"}], "+", 
             RowBox[{"a", "^", "2"}]}], ")"}], "/", "a"}], " ", "d\[Phi]"}]}],
         ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Atilde1", "=", 
   RowBox[{
    RowBox[{"1", "/", "W"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"P1", " ", "r1", " ", 
       RowBox[{"(", 
        RowBox[{"dt", "-", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", "^", "2"}], "-", 
             RowBox[{"u1", " ", "u2"}]}], ")"}], "/", "a"}], " ", 
          "d\[Phi]"}]}], ")"}]}], "+", 
      RowBox[{"Q1", " ", "u1", 
       RowBox[{"(", 
        RowBox[{"dt", "-", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r1", " ", "r2"}], "+", 
             RowBox[{"a", "^", "2"}]}], ")"}], "/", "a"}], " ", "d\[Phi]"}]}],
         ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Atilde2", "=", 
   RowBox[{
    RowBox[{"1", "/", "W"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"P2", " ", "r2", " ", 
       RowBox[{"(", 
        RowBox[{"dt", "-", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", "^", "2"}], "-", 
             RowBox[{"u1", " ", "u2"}]}], ")"}], "/", "a"}], " ", 
          "d\[Phi]"}]}], ")"}]}], "+", 
      RowBox[{"Q2", " ", "u2", 
       RowBox[{"(", 
        RowBox[{"dt", "-", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r1", " ", "r2"}], "+", 
             RowBox[{"a", "^", "2"}]}], ")"}], "/", "a"}], " ", "d\[Phi]"}]}],
         ")"}]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.56362132854189*^9, 3.563621335676298*^9}, {
  3.5636220054178247`*^9, 3.5636220097970753`*^9}, {3.563622246121592*^9, 
  3.5636222642436285`*^9}, {3.5636292211513977`*^9, 3.5636292235694017`*^9}, {
  3.5785780647502327`*^9, 3.563615834795638*^9}, {3.5636249838108845`*^9, 
  3.5636249947345095`*^9}, {3.563625573782629*^9, 3.563625585487299*^9}, {
  3.563625860541031*^9, 3.563381108998211*^9}, {3.5633812670576887`*^9, 
  3.5633576939198*^9}, {3.563360408101*^9, 3.5633604085690002`*^9}, {
  3.5633623510542*^9, 3.5633623514754*^9}, {3.5633627680422*^9, 
  3.5633627710062*^9}, {3.5633774679358454`*^9, 3.563377468332868*^9}, {
  3.563377820670021*^9, 3.5633626955607524`*^9}, {3.592668373522915*^9, 
  3.592668464321915*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"scalar", " ", "fields"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.563378679260625*^9, 3.563378681772229*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"r2", " ", "u1"}], "-", 
      RowBox[{"r1", " ", "u2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"r2", "^", "2"}], "+", 
      RowBox[{"u2", "^", "2"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.563378317271852*^9, 3.563378322692162*^9}, 
   3.563379272979*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CurlyPhi]", "=", 
   RowBox[{"Log", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"r2", "^", "2"}], "+", 
       RowBox[{"u2", "^", "2"}]}], ")"}], "/", "W"}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.5633783285614977`*^9, 3.5633783369439774`*^9}, 
   3.563379312898*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", "metric", " ", "*)"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQXbTrf8vs+FeOV05BaFv7eWyr6l851rMkCoPo59Jr
VUH0r9bZriA6ur3SC0Q/NSvzAdE1olsqQPQl39lVIHqve5bTaiC9/VgOmD7/
7VwMiLZkfhkLoo/JMVyIbXjlWCVvAKZ3+RklxwFpVi+LVBDNLv/D4VbHK8es
qfyOIJpn+9X9Ir2vHJl8806D6Kyy8gsgumXOtqsgOnuC1W0Q/UD8FpiumWX8
HES7bQu3FgLSmjGnD4HolLfV0V97Xjn6nXNX/QWkQ9r2g+mySb9eSwLlV8jv
WDcLyL/8UHgLiFabGQ2mk9b+rq448soxLly0BkQDAJ26nzc=
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ds", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "Rg"}], "/", "W"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"dt", "-", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a", "^", "2"}], "-", 
            RowBox[{"u1", " ", "u2"}]}], ")"}], "/", "a"}], " ", 
         "d\[Phi]"}]}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"Ug", "/", "W"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"dt", "-", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r1", " ", "r2"}], "+", 
            RowBox[{"a", "^", "2"}]}], ")"}], "/", "a"}], " ", "d\[Phi]"}]}], 
       ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"W", "/", "Rg"}], " ", 
     RowBox[{"dr", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"W", "/", "Ug"}], " ", 
     RowBox[{"du", "^", "2"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.563378039791981*^9, 3.563378040897044*^9}, {
  3.5633780858456154`*^9, 3.56337808819475*^9}, {3.5926681218459153`*^9, 
  3.5926681411229153`*^9}, {3.5926681973099155`*^9, 3.592668209824915*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"numerical", " ", "parameters", " ", "for", " ", "exact"}], ",", 
   " ", 
   RowBox[{
   "integer", " ", "arithmetic", " ", "check", " ", "of", " ", "field", " ", 
    "equations"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5565944552349167`*^9, 3.556594458869723*^9}, {
  3.589870445881263*^9, 3.5898704533612733`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "mm", ",", "nn", ",", "a", ",", "d\[Delta]1", ",", "d\[Delta]2", ",", 
     "d\[Gamma]1", ",", "d\[Gamma]2", ",", " ", "g0"}], "}"}], ":=", 
   RowBox[{"{", 
    RowBox[{"5", ",", 
     RowBox[{"1", "/", "100"}], ",", 
     RowBox[{"1", "/", "10"}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"1", "/", "9"}]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"1", "/", "10"}]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"1", "/", "12"}]}], ",", " ", 
     RowBox[{"1", "/", "100"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5565944916453805`*^9, 3.5565945294442463`*^9}, {
   3.5565949117653184`*^9, 3.5565949162893267`*^9}, {3.5565951042228565`*^9, 
   3.5565951044412565`*^9}, {3.556595505424361*^9, 3.556595505564761*^9}, {
   3.556595585811302*^9, 3.556595613626151*^9}, {3.556595647509411*^9, 
   3.556595650099015*^9}, {3.556595762138412*^9, 3.556595766054019*^9}, 
   3.5565958240861206`*^9, {3.5565965531846013`*^9, 3.556596596895878*^9}, {
   3.5565967450961385`*^9, 3.5565967473581424`*^9}, {3.556961924125993*^9, 
   3.556961928345234*^9}, {3.556962924105188*^9, 3.5569629342617693`*^9}, {
   3.5569631752085505`*^9, 3.55696321575587*^9}, {3.556963314628525*^9, 
   3.5569633198138213`*^9}, {3.5569653695990624`*^9, 
   3.5569653751963825`*^9}, {3.55696725200873*^9, 3.5569672538508353`*^9}, {
   3.556994058899429*^9, 3.5569940645767536`*^9}, {3.556998399659706*^9, 
   3.5569984016788216`*^9}, {3.5570483595744443`*^9, 3.557048363185651*^9}, {
   3.5570483957685146`*^9, 3.5570484158176613`*^9}, {3.5613983364308233`*^9, 
   3.561398376306104*^9}, {3.5614001218850965`*^9, 3.561400160775321*^9}, {
   3.561403420339757*^9, 3.561403424003967*^9}, {3.561411107428236*^9, 
   3.5614111074750357`*^9}, {3.5614113116793947`*^9, 3.561411384235122*^9}, {
   3.5614742622616696`*^9, 3.5614742890469165`*^9}, {3.5614744210855484`*^9, 
   3.5614744306015654`*^9}, {3.561474474734043*^9, 3.5614744770428467`*^9}, {
   3.561474514638913*^9, 3.561474514779313*^9}, {3.5614745979118595`*^9, 
   3.5614745980366592`*^9}, {3.5636282161012*^9, 3.563628219332385*^9}, {
   3.5636298823986087`*^9, 3.563629887029874*^9}, {3.5636310314213295`*^9, 
   3.563631032031364*^9}, {3.563636275495273*^9, 3.563563456078318*^9}, {
   3.5635635391084347`*^9, 3.5635635437884407`*^9}, 3.563563745382736*^9, {
   3.5635729458545933`*^9, 3.563572953594036*^9}, {3.5635732521981153`*^9, 
   3.563573256359353*^9}, {3.563573462491143*^9, 3.563573487336564*^9}, {
   3.563573580885915*^9, 3.5635735859682055`*^9}, {3.5636224981544113`*^9, 
   3.5636225399248*^9}, {3.563622582480234*^9, 3.563622584221334*^9}, {
   3.563623033566035*^9, 3.5636230398003917`*^9}, {3.5636259974090977`*^9, 
   3.5636260143195276`*^9}, {3.563626245202346*^9, 3.56362624757355*^9}, {
   3.5636288119322414`*^9, 3.563628838374288*^9}, {3.563629299331298*^9, 
   3.5636169904531956`*^9}, {3.563617086480554*^9, 3.5636170931261654`*^9}, {
   3.5636190676044507`*^9, 3.563619075654065*^9}, {3.563622225763553*^9, 
   3.5636222352795696`*^9}, {3.563622295168075*^9, 3.5636223020320873`*^9}, {
   3.5636223403457546`*^9, 3.5636223436997604`*^9}, {3.5636242511718125`*^9, 
   3.5636242516398134`*^9}, {3.563638149898271*^9, 3.563638152580425*^9}, {
   3.56363833170967*^9, 3.563638332039689*^9}, {3.5636383995365496`*^9, 
   3.5636384014666605`*^9}, {3.5636384422139907`*^9, 
   3.5636384592349644`*^9}, {3.5636384933639164`*^9, 3.563630012216632*^9}, {
   3.563630212369583*^9, 3.563630219311595*^9}, {3.5636302918361225`*^9, 
   3.563630291945323*^9}, {3.563630406584324*^9, 3.563630406709124*^9}, {
   3.5636304675492306`*^9, 3.5636304747720437`*^9}, {3.5636305714810133`*^9, 
   3.5636305812934303`*^9}, {3.5636306361431265`*^9, 
   3.5636306412131357`*^9}, {3.563630799163413*^9, 3.5636307992570133`*^9}, {
   3.563630853857109*^9, 3.563630858989518*^9}, {3.5636309000331903`*^9, 
   3.5635721538771887`*^9}, {3.5635725830917997`*^9, 
   3.5635725921918125`*^9}, {3.563572724582015*^9, 3.5635727304020233`*^9}, {
   3.563572807108142*^9, 3.563572817138156*^9}, {3.5635728514982104`*^9, 
   3.563572851638211*^9}, {3.5635733085218725`*^9, 3.5633809391579494`*^9}, {
   3.5633810103240523`*^9, 3.5633810154540596`*^9}, {3.563383657337635*^9, 
   3.5633836675856543`*^9}, {3.563391800354124*^9, 3.5633481553775043`*^9}, {
   3.5633487595353656`*^9, 3.563348762483771*^9}, {3.563349005906598*^9, 
   3.5633490093698044`*^9}, {3.5633493555344124`*^9, 
   3.5633493571568155`*^9}, {3.5633495449343452`*^9, 3.563349546743948*^9}, {
   3.5633807032249765`*^9, 3.563380704566579*^9}, {3.5633817070235405`*^9, 
   3.563381708458743*^9}, {3.5633837051649594`*^9, 3.563307016325*^9}, {
   3.5633084680629997`*^9, 3.5633084785690002`*^9}, {3.563310021677*^9, 
   3.563310022943*^9}, {3.5633197377771997`*^9, 3.5633197378864*^9}, {
   3.5633197828612003`*^9, 3.56331978517*^9}, {3.5633883005483036`*^9, 
   3.5633883182043133`*^9}, {3.563388565240443*^9, 3.563388584973572*^9}, {
   3.563389931831608*^9, 3.5633899456874*^9}, {3.5633900385937138`*^9, 
   3.5633900462411513`*^9}, {3.5633901475759478`*^9, 
   3.5633901524522266`*^9}, {3.5633902538820276`*^9, 3.563348019209713*^9}, {
   3.5633482489530306`*^9, 3.563348254333038*^9}, {3.563348941684226*^9, 
   3.5633489488914385`*^9}, {3.5898704127012167`*^9, 
   3.5633519380580564`*^9}, {3.5633582883277063`*^9, 3.563358300557723*^9}, {
   3.5633792383129997`*^9, 3.5633792416070004`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"numerical", " ", "coordinates"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.556594463674531*^9, 3.5565944678241386`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"r00", ",", "u00"}], "}"}], ":=", 
   RowBox[{"{", 
    RowBox[{"50", ",", 
     RowBox[{"1", "/", "4"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5565944698521423`*^9, 3.556594488197774*^9}, {
  3.5614111706395473`*^9, 3.5614111707175474`*^9}, {3.5636282107558947`*^9, 
  3.5633815621616864`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"spatial", " ", "dimensionality"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5397867831990066`*^9, 3.539786783201007*^9}, {
  3.5636282347042637`*^9, 3.5636282401615763`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NN", " ", "=", " ", "3"}], ";"}]], "Input",
 CellChangeTimes->{3.563628238729494*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"coordinates", ",", " ", 
    RowBox[{
    "ordering", " ", "determines", " ", "volume", " ", "form", " ", 
     "convention"}]}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"xxx", "[", "0", "]"}], ",", " ", 
      RowBox[{"xxx", "[", "1", "]"}], ",", " ", 
      RowBox[{"xxx", "[", "2", "]"}], ",", " ", 
      RowBox[{"xxx", "[", "3", "]"}]}], "}"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"t", ",", "r", ",", "\[Phi]", ",", "u"}], "}"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.53978679847188*^9, 3.5397867999119625`*^9}, 
   3.5565913633362837`*^9, {3.563628268796214*^9, 3.56362430589411*^9}, {
   3.563625803248754*^9, 3.563380576521554*^9}, {3.563380626020441*^9, 
   3.563380627611644*^9}, {3.589870476111305*^9, 3.58987048650132*^9}, {
   3.589886418665513*^9, 3.589886420038316*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"d", 
    RowBox[{"(", "coordinates", ")"}]}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"dxxx", "[", "0", "]"}], ",", " ", 
      RowBox[{"dxxx", "[", "1", "]"}], ",", " ", 
      RowBox[{"dxxx", "[", "2", "]"}], ",", " ", 
      RowBox[{"dxxx", "[", "3", "]"}]}], "}"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"dt", ",", "dr", ",", "d\[Phi]", ",", "du"}], "}"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.539786809198494*^9, 3.5397868092014937`*^9}, {
  3.5565913657386885`*^9, 3.5565913663938894`*^9}, {3.5636282713273587`*^9, 
  3.5633805797507596`*^9}, {3.5633806292652464`*^9, 3.5633806306068487`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"metric", " ", "coefficients"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5636379616453204`*^9, 3.5636379641569247`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"g", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"ds", ",", 
          RowBox[{"dxxx", "[", "i", "]"}]}], "]"}], ",", 
        RowBox[{"dxxx", "[", "j", "]"}]}], "]"}]}], "//", 
     "FullSimplify"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5635664745948725`*^9, 3.5635664945450134`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"gtable", " ", "=", " ", 
   RowBox[{"Table", "[", " ", 
    RowBox[{
     RowBox[{"g", "[", 
      RowBox[{
       RowBox[{"i", "-", "1"}], ",", 
       RowBox[{"j", "-", "1"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"NN", "+", "1"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"NN", "+", "1"}]}], "}"}]}], " ", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.563566685767951*^9, 3.5635666947334633`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"-", "g"}], "]"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.52666865905486*^9, 3.52666865905486*^9}, {
  3.5636284496101065`*^9, 3.5636284538413486`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sqg", " ", "=", " ", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{"-", " ", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Det", "[", "gtable", "]"}], "]"}]}], "]"}], "//", 
    "PowerExpand"}]}], ";"}]], "Input",
 CellChangeTimes->{3.5636284525952773`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"sqg", "^", "2"}]}], "+", 
   RowBox[{
    RowBox[{"W", "^", "2"}], "/", 
    RowBox[{"a", "^", "2"}]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{
  3.443382303378073*^9, {3.443382356113021*^9, 3.443382393368028*^9}, {
   3.461258189815151*^9, 3.4612581909521513`*^9}, {3.5565944389640875`*^9, 
   3.5565944411792917`*^9}, {3.556595154657745*^9, 3.556595156373748*^9}, {
   3.556595192331811*^9, 3.556595208384239*^9}, {3.5565955547360477`*^9, 
   3.5565955633628626`*^9}, 3.5565962707617054`*^9, {3.556596485605283*^9, 
   3.556596485714483*^9}, {3.5569619049438953`*^9, 3.556961904969897*^9}, {
   3.5614632811212983`*^9, 3.5614632936481204`*^9}, {3.5636283262455*^9, 
   3.5636283731231813`*^9}, {3.5636298293275733`*^9, 3.5633789014049997`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.563378901751*^9, 3.563379066417*^9, 
  3.5633791358380003`*^9, 3.5633791697390003`*^9, 3.563379203892*^9, 
  3.563379280163*^9, 3.563379319915*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"metric", " ", "inverse"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.526668636283558*^9, 3.5266686389827127`*^9}, {
   3.5266686822181854`*^9, 3.526668683121237*^9}, 3.527081074243763*^9, {
   3.563566738914991*^9, 3.563566742384189*^9}, {3.5635686666380816`*^9, 
   3.563568670990489*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ggtable", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", " ", 
    RowBox[{"Inverse", "[", "gtable", "]"}], " ", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{3.563568669773687*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gg", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"gg", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{"ggtable", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"i", "+", "1"}], ",", 
       RowBox[{"j", "+", "1"}]}], "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5635667496256037`*^9, 3.5635667715388565`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Christoffel", " ", "symbols", " ", "\[CapitalGamma]", 
    RowBox[{"{", 
     RowBox[{"^", "i"}], "}"}], 
    RowBox[{"{", 
     RowBox[{"_", 
      RowBox[{"{", "jk", "}"}]}], "}"}]}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalGamma]", "[", 
     RowBox[{"i_", ",", "j_", ",", "k_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"\[CapitalGamma]", "[", 
      RowBox[{"i", ",", "j", ",", "k"}], "]"}], " ", "=", " ", 
     RowBox[{"FullSimplify", "[", " ", 
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gg", "[", 
           RowBox[{"i", ",", "l"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{"l", ",", "k"}], "]"}], ",", 
              RowBox[{"xxx", "[", "j", "]"}]}], "]"}], "+", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{"l", ",", "j"}], "]"}], ",", 
              RowBox[{"xxx", "[", "k", "]"}]}], "]"}], "-", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{"j", ",", "k"}], "]"}], ",", 
              RowBox[{"xxx", "[", "l", "]"}]}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], " ", 
      "]"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{
  3.5270810908137107`*^9, {3.5633606446193323`*^9, 3.5633606546033497`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Riemann", " ", "tensor", " ", "R", 
    RowBox[{"{", 
     RowBox[{"^", "i"}], "}"}], 
    RowBox[{"{", 
     RowBox[{"_", 
      RowBox[{"{", "jkl", "}"}]}], "}"}]}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"Rupdndndn", "[", 
     RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"Rupdndndn", "[", 
      RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"\[CapitalGamma]", "[", 
         RowBox[{"i", ",", "j", ",", "l"}], "]"}], ",", " ", 
        RowBox[{"xxx", "[", "k", "]"}]}], "]"}], " ", "-", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"\[CapitalGamma]", "[", 
         RowBox[{"i", ",", "j", ",", "k"}], "]"}], ",", " ", 
        RowBox[{"xxx", "[", "l", "]"}]}], "]"}], " ", "+", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalGamma]", "[", 
           RowBox[{"i", ",", "k", ",", "m"}], "]"}], " ", 
          RowBox[{"\[CapitalGamma]", "[", 
           RowBox[{"m", ",", "j", ",", "l"}], "]"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"\[CapitalGamma]", "[", 
           RowBox[{"i", ",", "l", ",", "m"}], "]"}], " ", 
          RowBox[{"\[CapitalGamma]", "[", 
           RowBox[{"m", ",", "j", ",", "k"}], "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "NN"}], "}"}]}], "]"}]}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.5270811065676117`*^9, 3.5270811071866474`*^9}, {
  3.52708124361045*^9, 3.5270812463436065`*^9}, {3.5633606624969635`*^9, 
  3.5633606737757835`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Ricci", " ", "tensor", " ", "R_", 
    RowBox[{"{", "ij", "}"}]}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"Rdndn", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"Rdndn", "[", 
      RowBox[{"i", ",", "j"}], "]"}], " ", "=", " ", 
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{"Rupdndndn", "[", 
        RowBox[{"k", ",", "i", ",", "k", ",", "j"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}]}], "]"}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.5270812326478233`*^9, 3.52708123695807*^9}, 
   3.5636285022151155`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Ricci", " ", "scalar"}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{"Rscal", " ", ":=", " ", 
    RowBox[{"Rscal", " ", "=", " ", 
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "j"}], "]"}], " ", 
        RowBox[{"Rdndn", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], " ", "]"}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{
  3.52708114604587*^9, {3.56336029639552*^9, 3.563360297347122*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Einstein", " ", "tensor", " ", "G_", 
    RowBox[{"{", "ij", "}"}]}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"Gdndn", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"Gdndn", "[", 
      RowBox[{"i", ",", "j"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"Rdndn", "[", 
       RowBox[{"i", ",", "j"}], "]"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", "Rscal", " ", 
       RowBox[{"g", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.5270811936095905`*^9, 3.5270811938036013`*^9}, {
  3.527081259812377*^9, 3.5270812617314863`*^9}, {3.56362883447812*^9, 
  3.5636288351421576`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"gauge", " ", "fields"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5633821051889615`*^9, 3.5633821071233644`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"A1dn", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"A1dn", "[", "i", "]"}], "=", 
    RowBox[{"D", "[", 
     RowBox[{"A1", ",", 
      RowBox[{"dxxx", "[", "i", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A2dn", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"A2dn", "[", "i", "]"}], "=", 
    RowBox[{"D", "[", 
     RowBox[{"A2", ",", 
      RowBox[{"dxxx", "[", "i", "]"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.563618590290271*^9, {3.589564349799568*^9, 3.5633627615308447`*^9}, 
   3.56337792053216*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Atilde1dn", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Atilde1dn", "[", "i", "]"}], "=", 
    RowBox[{"D", "[", 
     RowBox[{"Atilde1", ",", 
      RowBox[{"dxxx", "[", "i", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Atilde2dn", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Atilde2dn", "[", "i", "]"}], "=", 
    RowBox[{"D", "[", 
     RowBox[{"Atilde2", ",", 
      RowBox[{"dxxx", "[", "i", "]"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.563618585439993*^9, {3.5636220054218245`*^9, 3.5636220054298253`*^9}, {
   3.563622598691758*^9, 3.563622601926943*^9}, {3.589564331253507*^9, 
   3.5633627797808704`*^9}, 3.563377918350035*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"field", " ", "strengths", " ", "F"}], " ", "=", " ", 
    RowBox[{"d", " ", "A"}]}], ",", " ", 
   RowBox[{"Ftilde", " ", "=", " ", 
    RowBox[{"d", " ", "Atilde"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.563621168283724*^9, 3.563621171420903*^9}, {
  3.5898705207913675`*^9, 3.5633642054144554`*^9}, {3.5898864357475433`*^9, 
  3.5898864373855457`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F1dndn", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F1dndn", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"A1dn", "[", "j", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "i", "]"}]}], "]"}], " ", "-", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"A1dn", "[", "i", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], "//", "FullSimplify"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F2dndn", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F2dndn", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"A2dn", "[", "j", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "i", "]"}]}], "]"}], " ", "-", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"A2dn", "[", "i", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], "//", "FullSimplify"}]}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.563619654031113*^9, 3.5636196648087296`*^9}, {
   3.563630817077783*^9, 3.56363081824185*^9}, {3.5636409903608804`*^9, 
   3.5636409906288958`*^9}, {3.5895643021888447`*^9, 3.563362796020893*^9}, {
   3.563363032131231*^9, 3.563363061601272*^9}, 3.563377923924354*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ftilde1dndn", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Ftilde1dndn", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Atilde1dn", "[", "j", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "i", "]"}]}], "]"}], " ", "-", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Atilde1dn", "[", "i", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], "//", "FullSimplify"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ftilde2dndn", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Ftilde2dndn", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Atilde2dn", "[", "j", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "i", "]"}]}], "]"}], " ", "-", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Atilde2dn", "[", "i", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], "//", "FullSimplify"}]}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.563619667278871*^9, 3.5636196871130056`*^9}, {
   3.5636220097730737`*^9, 3.5636220097830744`*^9}, {3.56362229574243*^9, 
   3.5636222957484303`*^9}, {3.578578030430172*^9, 3.5636308312635946`*^9}, 
   3.5636409975252905`*^9, {3.5895643723248563`*^9, 3.5633628165609217`*^9}, {
   3.5633631406013827`*^9, 3.563363162951414*^9}, 3.5633779269935293`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F1upup", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F1upup", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], 
        RowBox[{"F1dndn", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F2upup", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F2upup", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], 
        RowBox[{"F2dndn", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5636442215039225`*^9, 3.563644239334754*^9}, {
   3.578587850260002*^9, 3.5636308361218724`*^9}, 3.563641004719702*^9, {
   3.563643037913994*^9, 3.563643038052002*^9}, {3.5895643866006727`*^9, 
   3.5633631012013273`*^9}, 3.5633779297946897`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ftilde1upup", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Ftilde1upup", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], 
        RowBox[{"Ftilde1dndn", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ftilde2upup", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Ftilde2upup", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], 
        RowBox[{"Ftilde2dndn", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5636442215039225`*^9, 3.563644239334754*^9}, {
   3.578587850260002*^9, 3.5785878625996237`*^9}, {3.578587896404883*^9, 
   3.5636308404111176`*^9}, 3.5636409833684807`*^9, {3.5636430567010684`*^9, 
   3.563643056877078*^9}, {3.58956440123851*^9, 3.56336318833245*^9}, 
   3.563377932512845*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"scalar", " ", "field", " ", "strengths"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5565925026258864`*^9, 3.556592503218687*^9}, {
  3.589886460301986*^9, 3.5898864630631914`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"d\[CurlyPhi]dn", "[", "i_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"d\[CurlyPhi]dn", "[", "i", "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"\[CurlyPhi]", ",", " ", 
       RowBox[{"xxx", "[", "i", "]"}]}], "]"}], "//", "FullSimplify"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5895644518744063`*^9, 3.5633778091507893`*^9}, {
  3.563379312908*^9, 3.563379312918*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"d\[Chi]dn", "[", "i_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"d\[Chi]dn", "[", "i", "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"\[Chi]", ",", " ", 
       RowBox[{"xxx", "[", "i", "]"}]}], "]"}], "//", "FullSimplify"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5895644626570234`*^9, 3.5633778121999636`*^9}, {
  3.563379272986*^9, 3.5633792729960003`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"dilaton", " ", "equation"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.561046063239297*^9, 3.5610460667664986`*^9}, 
   3.561490223263929*^9, 3.563378924701*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CurlyPhi]eqn", " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "sqg"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"sqg", " ", 
          RowBox[{"gg", "[", 
           RowBox[{"i", ",", "j"}], "]"}], " ", 
          RowBox[{"d\[CurlyPhi]dn", "[", "i", "]"}]}], ",", 
         RowBox[{"xxx", "[", "j", "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[CurlyPhi]"}], "]"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"d\[Chi]dn", "[", "i", "]"}], 
        RowBox[{"d\[Chi]dn", "[", "j", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{"-", "\[CurlyPhi]"}], "]"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Ftilde2upup", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"Ftilde2dndn", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{"-", "\[CurlyPhi]"}], "]"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"F1upup", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"F1dndn", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"g0", "^", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"Sinh", "[", "\[CurlyPhi]", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Exp", "[", "\[CurlyPhi]", "]"}], 
        RowBox[{"\[Chi]", "^", "2"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5610460772981005`*^9, 3.561046078197152*^9}, {
   3.561046115725299*^9, 3.5610462293367968`*^9}, {3.561046263413746*^9, 
   3.561046275183419*^9}, {3.561047611495852*^9, 3.5610476919234524`*^9}, {
   3.5610477348129053`*^9, 3.561047735091921*^9}, {3.5610491884850507`*^9, 
   3.561049250087574*^9}, {3.5614633573898325`*^9, 3.5614633823654766`*^9}, {
   3.5614634496795945`*^9, 3.5614634586652107`*^9}, {3.561490285421484*^9, 
   3.561490353695389*^9}, {3.561490416166962*^9, 3.5614904456706495`*^9}, 
   3.5614904787285404`*^9, {3.563623222314*^9, 3.563563705943926*^9}, {
   3.5635637444731293`*^9, 3.56356374448213*^9}, {3.563569336943*^9, 
   3.5635693537349997`*^9}, {3.563572700869*^9, 3.563572706718*^9}, {
   3.56361434265576*^9, 3.5636143658757925`*^9}, {3.5636146580512037`*^9, 
   3.5636146735512257`*^9}, {3.5636153136814804`*^9, 
   3.5636153680007763`*^9}, {3.5636177808179717`*^9, 
   3.5636177980859594`*^9}, {3.563618039522769*^9, 3.5636180395317693`*^9}, {
   3.5636183054969816`*^9, 3.563618322586959*^9}, {3.5636193892279673`*^9, 
   3.563619425020015*^9}, {3.5636201440151386`*^9, 3.5636201778900766`*^9}, {
   3.563621033133993*^9, 3.563621045873722*^9}, {3.5636225534781723`*^9, 
   3.5633630876013083`*^9}, {3.563363148681394*^9, 3.5633091731289606`*^9}, {
   3.5633778156941633`*^9, 3.5633778524962683`*^9}, {3.563377891251485*^9, 
   3.563377900321004*^9}, {3.563379028435*^9, 3.563379034609*^9}, {
   3.563379273012*^9, 3.563379273035*^9}, {3.5633793129230003`*^9, 
   3.56337931295*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CurlyPhi]eqn", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "\[Rule]", "r00"}], ",", 
     RowBox[{"u", "\[Rule]", "u00"}]}], "}"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.5610477392341585`*^9, 3.561047750401797*^9}, {
   3.561049168823926*^9, 3.561049174106228*^9}, 3.5614633596050367`*^9, {
   3.561490236186668*^9, 3.5614902559517984`*^9}, {3.563629793361516*^9, 
   3.5636297951646194`*^9}, {3.5636310166744857`*^9, 3.5636310228498387`*^9}, 
   3.563631058746892*^9, {3.5636363005707073`*^9, 3.5635721886012807`*^9}, {
   3.5635723024537926`*^9, 3.563572305602973*^9}, {3.5635723840074573`*^9, 
   3.5635723853505344`*^9}, {3.5635724705914097`*^9, 3.563572472847539*^9}, 
   3.5636177864996595`*^9, {3.563618899763756*^9, 3.56356370602293*^9}, {
   3.563614658111204*^9, 3.5636146735712256`*^9}, {3.563617780896976*^9, 
   3.563617798155963*^9}, {3.5636201440831423`*^9, 3.563620156316842*^9}, {
   3.563622547489829*^9, 3.563377644305361*^9}, 3.563379312955*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.5610477423363357`*^9, 3.561047750711815*^9}, {
   3.5610491692829523`*^9, 3.5610492638513613`*^9}, 3.5610499743459992`*^9, 
   3.561050372247758*^9, {3.5610505021911907`*^9, 3.5610505092445936`*^9}, 
   3.5610617446682234`*^9, {3.5610617748669505`*^9, 3.5610618074958167`*^9}, 
   3.5610618397456613`*^9, 3.561061931961936*^9, 3.5610620030630026`*^9, {
   3.561108042643254*^9, 3.5611080617103443`*^9}, 3.5611083489817753`*^9, 
   3.561108430170419*^9, 3.561108545272002*^9, 3.561129096388406*^9, 
   3.561145512673525*^9, 3.561147738541837*^9, 3.5611477802062206`*^9, {
   3.5612394045800533`*^9, 3.5612394341057425`*^9}, 3.5614634741872377`*^9, 
   3.561463568785804*^9, {3.5614742799521008`*^9, 3.5614743007313375`*^9}, 
   3.561474415360338*^9, 3.5614744916912727`*^9, 3.5614745318613434`*^9, 
   3.5614905651824856`*^9, 3.5614923727048697`*^9, 3.5614924985210657`*^9, 
   3.561543709550334*^9, 3.5615439135860043`*^9, 3.5615445378897123`*^9, 
   3.5636187997358475`*^9, 3.5636279505480113`*^9, {3.5636298178999195`*^9, 
   3.5636298415722733`*^9}, 3.5636298923211765`*^9, 3.563630896954638*^9, {
   3.563631023459874*^9, 3.563631058998906*^9}, 3.5636362523209476`*^9, {
   3.5636363018717813`*^9, 3.563566346876973*^9}, 3.563622855928*^9, 
   3.563623114183*^9, 3.563623170571*^9, 3.5636232482980003`*^9, 
   3.563623284293*^9, {3.563623431347*^9, 3.563571829246727*^9}, 
   3.5635720635181265`*^9, 3.5635721042684574`*^9, {3.5635721685401335`*^9, 
   3.563572188959301*^9}, 3.5635722687778664`*^9, 3.563572302843815*^9, {
   3.5635723816503224`*^9, 3.5635723860915766`*^9}, 3.563572473376569*^9, 
   3.563572959289362*^9, 3.5635730696376734`*^9, 3.5635731003714314`*^9, 
   3.563573218975215*^9, 3.5635732662069163`*^9, 3.5635733122375493`*^9, 
   3.5635733426452885`*^9, {3.5635734496104064`*^9, 3.5635734926158657`*^9}, 
   3.5635735556784735`*^9, 3.5635735926295867`*^9, {3.563622480197384*^9, 
   3.5636225454551163`*^9}, 3.5636225897196484`*^9, 3.5636226236405883`*^9, 
   3.5636228836184587`*^9, 3.5636230458387365`*^9, 3.5636242250070887`*^9, 
   3.5636243327112427`*^9, {3.5636255490487103`*^9, 3.563625578283162*^9}, 
   3.56362569678097*^9, 3.5636258300832043`*^9, {3.5636259770822625`*^9, 
   3.5636260236337442`*^9}, 3.5636292562752223`*^9, {3.56362933432216*^9, 
   3.563615458397503*^9}, 3.563615506573583*^9, 3.563615807418007*^9, 
   3.563616479611365*^9, 3.5636166413846493`*^9, 3.563616689245533*^9, {
   3.563616956587143*^9, 3.5636170061072216`*^9}, 3.563617059632907*^9, 
   3.5636171156682053`*^9, 3.563617572202083*^9, 3.5636177386543756`*^9, 
   3.5636177891360645`*^9, {3.563618872838109*^9, 3.5636189023689604`*^9}, 
   3.5636190983177013`*^9, {3.563622248040392*^9, 3.563622274342038*^9}, 
   3.563622318599316*^9, 3.5636223631373944`*^9, 3.563623419681351*^9, 
   3.563623946815278*^9, 3.5636241447640257`*^9, 3.563624267941842*^9, 
   3.563638037186825*^9, 3.5636381678332973`*^9, 3.5636382900482874`*^9, {
   3.5636383468465357`*^9, 3.5636383722739906`*^9}, 3.5636384177655926`*^9, 
   3.5636384764499493`*^9, 3.563638619537133*^9, {3.5636389945125804`*^9, 
   3.5636300261942563`*^9}, 3.5636301263006325`*^9, 3.563630191387546*^9, 
   3.56363023374162*^9, 3.563630268373681*^9, 3.5636303150333633`*^9, {
   3.5636303652130513`*^9, 3.563630380953479*^9}, {3.5636304384083796`*^9, 
   3.5636304541488075`*^9}, 3.563630504198095*^9, 3.563630536755352*^9, 
   3.563630596487857*^9, 3.56363066074437*^9, 3.563630698278036*^9, {
   3.56363076322095*^9, 3.5636307841249866`*^9}, {3.5636308216274524`*^9, 
   3.563630843717091*^9}, {3.563630875977948*^9, 3.5635721080771246`*^9}, 
   3.563572183963236*^9, 3.563572574021787*^9, 3.5635726470318966`*^9, 
   3.563572707441991*^9, {3.56357277343009*^9, 3.5635727895781174`*^9}, 
   3.563572834578187*^9, 3.56357293516035*^9, {3.563573498030143*^9, 
   3.5635631362743425`*^9}, 3.5635634162953587`*^9, 3.5635636444464083`*^9, 
   3.5635639800436034`*^9, {3.563608176605788*^9, 3.5635692018599997`*^9}, 
   3.5635696677*^9, 3.5635716330480003`*^9, 3.563572112977*^9, 
   3.563573044824*^9, 3.5636135000633297`*^9, 3.56361397110524*^9, 
   3.563614563430071*^9, 3.5636148718495092`*^9, 3.5636155763235416`*^9, 
   3.5636158396411734`*^9, 3.5636163165804863`*^9, 3.5636169616779003`*^9, 
   3.5636171510581713`*^9, 3.5636173997251744`*^9, 3.563617999190462*^9, 
   3.5636182374530897`*^9, 3.5636185175721116`*^9, 3.5636191564376526`*^9, 
   3.5636193477945976`*^9, 3.563619615472908*^9, 3.5636200981795173`*^9, 
   3.563620364646758*^9, 3.5636212340284843`*^9, 3.563621540744027*^9, 
   3.563622198197851*^9, 3.5636225217593575`*^9, 3.563629398623313*^9, 
   3.5636329851086135`*^9, 3.5785777935214195`*^9, {3.5785782870969334`*^9, 
   3.56363518044055*^9}, 3.5636433475277634`*^9, 3.563643553192054*^9, {
   3.563645225825343*^9, 3.563565636406234*^9}, 3.5635664936492653`*^9, 
   3.5635668863297253`*^9, 3.563631024582652*^9, 3.5636412023010025`*^9, {
   3.5636432271868196`*^9, 3.5635656332632327`*^9}, 3.5635670974071136`*^9, {
   3.5787710219631624`*^9, 3.563616001151153*^9}, 3.5636244835882735`*^9, 
   3.5636247698806486`*^9, 3.563625780507453*^9, 3.5636260343179703`*^9, 
   3.563628063659042*^9, {3.563640109948577*^9, 3.563398298170894*^9}, 
   3.5633988149715548`*^9, 3.563399037364095*^9, {3.5633993538606515`*^9, 
   3.5633993753574896`*^9}, 3.563399526152318*^9, {3.563399722503419*^9, 
   3.563315274967617*^9}, {3.563383135386903*^9, 3.563349027871437*^9}, 
   3.5633490675111065`*^9, 3.5633491790045023`*^9, 3.56334955911477*^9, 
   3.5633495942772317`*^9, 3.563380148456802*^9, 3.563380196005686*^9, 
   3.5633802539597874`*^9, 3.5633805095662365`*^9, 3.5633805920747814`*^9, 
   3.563380643788872*^9, 3.5633807181386023`*^9, 3.5633822430222273`*^9, 
   3.5633824111749225`*^9, {3.5633837170209804`*^9, 3.56330699815*^9}, 
   3.563307034892*^9, 3.563308035658*^9, 3.563308490158*^9, 3.563308999891*^9,
    3.563309994619*^9, 3.5633100311429996`*^9, 3.563310093467*^9, 
   3.563310183916*^9, {3.56331969391*^9, 3.5633197213348*^9}, 
   3.5633197546563997`*^9, 3.5633198518132*^9, 3.5633771669076276`*^9, 
   3.563378470955433*^9, 3.5633809167362843`*^9, 3.563387617076211*^9, 
   3.563388430443733*^9, 3.563389269697736*^9, 3.5633899565330205`*^9, 
   3.56339005984793*^9, 3.563390163858879*^9, {3.5633902832297063`*^9, 
   3.563341032874307*^9}, 3.5633417520734425`*^9, 3.5633421228576508`*^9, 
   3.563348042406954*^9, 3.563348134268895*^9, 3.5633482681170607`*^9, 
   3.56334885820848*^9, 3.563349023520969*^9, 3.5633520393490343`*^9, 
   3.5633606995938287`*^9, 3.5633608160958333`*^9, 3.5633613244170084`*^9, 
   3.5633617122177963`*^9, 3.5633621150504866`*^9, 3.5633624972656555`*^9, 
   3.5633629498011155`*^9, 3.5633633692429924`*^9, 3.563363825059635*^9, {
   3.563364804365102*^9, 3.5633093388084373`*^9}, 3.563343619787159*^9, {
   3.563381484426066*^9, 3.5633583358617773`*^9}, 3.5633775082720737`*^9, 
   3.5633776172802334`*^9, 3.5633777742417927`*^9, {3.5633778862842007`*^9, 
   3.5633779033361764`*^9}, 3.5633780249381313`*^9, 3.563378065926476*^9, 
   3.5633788934119997`*^9, 3.563379069465*^9, 3.5633791394309998`*^9, 
   3.563379173682*^9, 3.563379207501*^9, 3.563379283793*^9, 3.56337932387*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"axion", " ", "equation"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5614909296623325`*^9, 3.561490934656618*^9}, 
   3.5633789219700003`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]eqn", " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "sqg"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"sqg", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{"2", " ", "\[CurlyPhi]"}], "]"}], 
          RowBox[{"gg", "[", 
           RowBox[{"i", ",", "j"}], "]"}], " ", 
          RowBox[{"d\[Chi]dn", "[", "i", "]"}]}], ",", 
         RowBox[{"xxx", "[", "j", "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "4"}], "/", "sqg"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Signature", "[", 
         RowBox[{"{", 
          RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Ftilde2dndn", "[", 
            RowBox[{"i", ",", "j"}], "]"}], 
           RowBox[{"Ftilde2dndn", "[", 
            RowBox[{"k", ",", "l"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"F1dndn", "[", 
            RowBox[{"i", ",", "j"}], "]"}], 
           RowBox[{"F1dndn", "[", 
            RowBox[{"k", ",", "l"}], "]"}]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"g0", "^", "2"}], " ", "\[Chi]", " ", 
     RowBox[{"Exp", "[", "\[CurlyPhi]", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.561490961541156*^9, 3.5614909908608327`*^9}, {
   3.561491057862665*^9, 3.5614911511780024`*^9}, {3.5614912403391023`*^9, 
   3.5614912420512*^9}, {3.563623153936*^9, 3.56362316302*^9}, {
   3.5636233835699997`*^9, 3.563563785228797*^9}, {3.563573045270504*^9, 
   3.5635730463605056`*^9}, {3.563573228561761*^9, 3.563563694235256*^9}, {
   3.5635637444881306`*^9, 3.563563744494131*^9}, {3.563569385767*^9, 
   3.56356939167*^9}, {3.563572733731*^9, 3.563572741778*^9}, {
   3.5636143426857595`*^9, 3.563614365905792*^9}, {3.5636146581312037`*^9, 
   3.5636146735912256`*^9}, 3.5636153136970806`*^9, {3.563615348641142*^9, 
   3.5636153621507654`*^9}, {3.563617789404463*^9, 3.563617789409463*^9}, {
   3.5636180395387697`*^9, 3.5636180395527706`*^9}, {3.563618305516983*^9, 
   3.56361832260396*^9}, {3.563619389241968*^9, 3.5636194057979155`*^9}, {
   3.563620144087143*^9, 3.563620177901077*^9}, {3.5636210331629953`*^9, 
   3.5636210459007235`*^9}, 3.5636225659828873`*^9, 3.563633836682909*^9, {
   3.5785783341466165`*^9, 3.5633814467866044`*^9}, {3.5633884825054283`*^9, 
   3.5633630617112722`*^9}, {3.563363148701394*^9, 3.563363154491402*^9}, {
   3.563377772322683*^9, 3.5633777820002365`*^9}, {3.563379050282*^9, 
   3.563379078387*^9}, {3.563379145125*^9, 3.5633791455179996`*^9}, {
   3.563379272866*^9, 3.563379272888*^9}, {3.563379312961*^9, 
   3.563379312966*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]eqn", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"r", "\[Rule]", "r00"}], ",", 
      RowBox[{"u", "\[Rule]", "u00"}]}], "}"}]}], "//", "FullSimplify"}], "//",
   "Factor"}]], "Input",
 CellChangeTimes->{{3.563625219283353*^9, 3.5636252210534544`*^9}, {
   3.5636256200162735`*^9, 3.56334932586316*^9}, {3.5633815873557305`*^9, 
   3.563319868396*^9}, 3.563377134221758*^9, {3.5633776175202336`*^9, 
   3.563377619260236*^9}, {3.563379084877*^9, 3.5633790857019997`*^9}, 
   3.5633792729*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.5636255359494653`*^9, 3.563625780716465*^9, 3.5636260345399833`*^9, 
   3.5636280638700542`*^9, {3.563640110171589*^9, 3.563398298400894*^9}, 
   3.5633988151915545`*^9, 3.5633995263823185`*^9, {3.5633997227234197`*^9, 
   3.563315275264018*^9}, 3.563349027933837*^9, 3.563349067604707*^9, 
   3.563349179066902*^9, {3.563349316783944*^9, 3.563349326097161*^9}, 
   3.56334955917717*^9, 3.563349594324032*^9, 3.563380148519202*^9, 
   3.5633801960524855`*^9, 3.5633802540221877`*^9, 3.563380509613036*^9, 
   3.563380592121581*^9, 3.563380643835672*^9, 3.563380718201003*^9, 
   3.5633824483341875`*^9, {3.5633837171769805`*^9, 3.5633069983*^9}, 
   3.563307035064*^9, 3.563308035829*^9, 3.563308490381*^9, 3.563309000151*^9,
    3.563309994836*^9, 3.563310031356*^9, 3.5633100937060003`*^9, 
   3.563310184132*^9, {3.5633196941284*^9, 3.5633197215532*^9}, 
   3.563319754906*^9, 3.5633198527804003`*^9, 3.5633198845108*^9, 
   3.56337716729665*^9, 3.56337847352258*^9, 3.5633809192212777`*^9, 
   3.5633876197653646`*^9, 3.5633884331148863`*^9, 3.563389320207625*^9, 
   3.563389959391184*^9, 3.563390062768097*^9, 3.5633901666880407`*^9, {
   3.5633902858598566`*^9, 3.563341035058432*^9}, 3.563341754396576*^9, 
   3.5633421249727716`*^9, 3.5633481369030457`*^9, 3.5633482701570635`*^9, 
   3.563348860283283*^9, 3.563349026260973*^9, 3.5633520423442397`*^9, 
   3.563360819184639*^9, 3.5633613274278135`*^9, 3.5633617153078003`*^9, 
   3.563362118339675*^9, 3.563362500385659*^9, 3.5633629528811197`*^9, 
   3.563363372322997*^9, 3.56336382831964*^9, {3.5633648074772797`*^9, 
   3.563309342064624*^9}, 3.5633436229671636`*^9, {3.5633814874680715`*^9, 
   3.5633583385117807`*^9}, 3.563377510982078*^9, 3.5633776200402374`*^9, 
   3.563377774489807*^9, 3.5633778865302153`*^9, 3.563378025186146*^9, 
   3.5633780664225044`*^9, 3.56337889374*^9, {3.563379069775*^9, 
   3.563379086092*^9}, {3.563379139752*^9, 3.5633791737530003`*^9}, 
   3.563379207814*^9, 3.563379284104*^9, 3.563379323939*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"gauge", " ", "field", " ", "equations"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.56149244352392*^9, 3.5614924484122*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"F1eqnup", "[", "i_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"F1eqnup", "[", "i", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "sqg"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"sqg", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Exp", "[", 
               RowBox[{"-", "\[CurlyPhi]"}], "]"}], 
              RowBox[{"F1upup", "[", 
               RowBox[{"i", ",", "j"}], "]"}]}], ")"}]}], ",", " ", 
           RowBox[{"xxx", "[", "j", "]"}]}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], " ", "+", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "/", "sqg"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Signature", "[", 
           RowBox[{"{", 
            RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], " ", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", " ", "\[Chi]"}], " ", 
             RowBox[{"F1dndn", "[", 
              RowBox[{"k", ",", "l"}], "]"}]}], ",", 
            RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "NN"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}]}]}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.561544029971661*^9, 3.5615440314317446`*^9}, {
   3.561544219487501*^9, 3.5615442599298143`*^9}, {3.5635636946532803`*^9, 
   3.563563706074933*^9}, 3.5635637445411334`*^9, {3.563569438981*^9, 
   3.5635694397*^9}, 3.563572797525*^9, {3.56361434272576*^9, 
   3.5636143659357924`*^9}, {3.563614658171204*^9, 3.5636146736212254`*^9}, 
   3.563615321809095*^9, 3.563615367969576*^9, {3.5636177809499793`*^9, 
   3.563617798205966*^9}, 3.5636180395957727`*^9, {3.5636193892589693`*^9, 
   3.563619409861148*^9}, {3.5636201441221447`*^9, 3.563620177937079*^9}, {
   3.563633975959954*^9, 3.563633976474755*^9}, {3.578578365315471*^9, 
   3.5633630876713085`*^9}, {3.563363207872477*^9, 3.5633090824897766`*^9}, {
   3.5633777235428925`*^9, 3.5633777460291786`*^9}, 3.563379272913*^9, 
   3.5633793129700003`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"F2eqnup", "[", "i_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"F2eqnup", "[", "i", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "sqg"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"sqg", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Exp", "[", 
               RowBox[{"-", "\[CurlyPhi]"}], "]"}], 
              RowBox[{"Ftilde2upup", "[", 
               RowBox[{"i", ",", "j"}], "]"}]}], ")"}]}], ",", " ", 
           RowBox[{"xxx", "[", "j", "]"}]}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "/", "sqg"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Signature", "[", 
           RowBox[{"{", 
            RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], " ", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", " ", "\[Chi]"}], " ", 
             RowBox[{"Ftilde2dndn", "[", 
              RowBox[{"k", ",", "l"}], "]"}]}], ",", 
            RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "NN"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}]}]}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.494372263961789*^9, 3.4943723335807886`*^9}, {
   3.4943725369577885`*^9, 3.4943725424177885`*^9}, {3.494372628584789*^9, 
   3.4943726412907887`*^9}, {3.4958461053529873`*^9, 3.495846108903988*^9}, {
   3.498603435890583*^9, 3.498603438152583*^9}, {3.498613171122584*^9, 
   3.4986131865475836`*^9}, {3.498613344965584*^9, 3.498613375081584*^9}, {
   3.498613410636584*^9, 3.4986134571045837`*^9}, 3.4986136219675837`*^9, {
   3.49863398067*^9, 3.498633982686*^9}, {3.4986342857019997`*^9, 
   3.498634289167*^9}, {3.498647948476*^9, 3.4986479487650003`*^9}, {
   3.498648348736*^9, 3.498648350285*^9}, {3.49864857299*^9, 
   3.498648584933*^9}, {3.4995415543079834`*^9, 3.4995415606659837`*^9}, {
   3.4995437028629837`*^9, 3.4995437805669837`*^9}, {3.4995441220669837`*^9, 
   3.4995441224209833`*^9}, {3.4995471647589836`*^9, 
   3.4995471669379835`*^9}, {3.4995472867409835`*^9, 
   3.4995472873179836`*^9}, {3.4995473473409834`*^9, 3.499547347806984*^9}, 
   3.5154258331815042`*^9, {3.515430412503504*^9, 3.515430431778504*^9}, 
   3.5318355532419467`*^9, {3.5318355867688646`*^9, 3.531835589730034*^9}, {
   3.5318570629819965`*^9, 3.5318570891834955`*^9}, {3.5318573957024374`*^9, 
   3.5318573999789143`*^9}, {3.545398211084407*^9, 3.5453982373479095`*^9}, {
   3.561049411057781*^9, 3.5610494473288555`*^9}, {3.561049577393295*^9, 
   3.561049625721059*^9}, {3.5610499154346294`*^9, 3.561049990115901*^9}, {
   3.5610504854712343`*^9, 3.5610504947567654`*^9}, {3.561463194931147*^9, 
   3.561463226193602*^9}, 3.5614632622296653`*^9, {3.5615404224923253`*^9, 
   3.561540487410038*^9}, {3.5615435179263735`*^9, 3.561543548654131*^9}, {
   3.5615435894614654`*^9, 3.561543619013156*^9}, {3.561543829743209*^9, 
   3.5615438316703186`*^9}, {3.5635636942722583`*^9, 3.563563706069933*^9}, {
   3.563563744530133*^9, 3.563563755217744*^9}, {3.5635694279110003`*^9, 
   3.563569432686*^9}, 3.563572790153*^9, {3.563573381321*^9, 
   3.563573381387*^9}, {3.563573770918*^9, 3.563573772024*^9}, 
   3.563573970391*^9, {3.5635743574110003`*^9, 3.563574417166*^9}, {
   3.563574926974*^9, 3.563574928093*^9}, 3.5636137713749523`*^9, {
   3.5636143427157598`*^9, 3.5636143659257927`*^9}, {3.5636146581612043`*^9, 
   3.5636146736112256`*^9}, {3.563615321809095*^9, 3.5636153679539757`*^9}, {
   3.5636160268032675`*^9, 3.5636160276144686`*^9}, {3.563617780933978*^9, 
   3.563617798200966*^9}, {3.563618039584772*^9, 3.5636180395907726`*^9}, {
   3.563618310688278*^9, 3.563618322520955*^9}, {3.5636193892549686`*^9, 
   3.5636194155954757`*^9}, {3.5636201441141443`*^9, 3.563620177931079*^9}, {
   3.563621033180996*^9, 3.5636210459177246`*^9}, {3.563633965757536*^9, 
   3.563633966865138*^9}, {3.5785783603078623`*^9, 3.578578360807063*^9}, {
   3.5785785452617874`*^9, 3.5636349943610163`*^9}, {3.5636431153514338`*^9, 
   3.5633630876613083`*^9}, {3.563363154511402*^9, 3.5633090861559863`*^9}, {
   3.5633777213207655`*^9, 3.5633777623961153`*^9}, 3.563379272927*^9, 
   3.563379312975*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"F1eqnup", "[", "i", "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "0", ",", " ", "NN"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"F2eqnup", "[", "i", "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "0", ",", " ", "NN"}], "}"}]}], "]"}]}], 
     "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"r", "\[Rule]", "r00"}], ",", 
      RowBox[{"u", "\[Rule]", "u00"}]}], "}"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.5636309632084274`*^9, 3.5633490971199584`*^9}, 
   3.5633492905134983`*^9, {3.563380172730445*^9, 3.563380176162451*^9}, {
   3.563381592269739*^9, 3.5633196959379997`*^9}, {3.563377149573636*^9, 
   3.563363222202497*^9}, 3.563377602530213*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5633196969988003`*^9, 3.5633197221772003`*^9}, 
   3.5633197555612*^9, 3.5633198553388*^9, 3.5633771705258346`*^9, 
   3.5633784840651827`*^9, 3.5633809292192755`*^9, 3.5633876306009846`*^9, 
   3.5633884438865023`*^9, 3.563389776497723*^9, 3.5633899693837557`*^9, 
   3.563390073219694*^9, 3.5633901767346153`*^9, {3.5633902954194036`*^9, 
   3.563341042703869*^9}, 3.563341762668049*^9, 3.5633421326762123`*^9, 
   3.563348147532654*^9, 3.563348277637074*^9, 3.5633488674436955`*^9, 
   3.563349036240987*^9, 3.563352054746261*^9, 3.5633608328056583`*^9, 
   3.563361340048236*^9, 3.563361728177819*^9, 3.5633621326504936`*^9, 
   3.5633625132056775`*^9, 3.5633629658611383`*^9, 3.5633633850430145`*^9, 
   3.5633638415396585`*^9, {3.563364820291013*^9, 3.5633093553203816`*^9}, 
   3.563343636297182*^9, {3.5633815001196938`*^9, 3.5633583480417943`*^9}, 
   3.5633775207220917`*^9, 3.563377623700242*^9, 3.5633777756548734`*^9, 
   3.5633778876702805`*^9, 3.563378026341212*^9, 3.5633780675775704`*^9, 
   3.5633788939449997`*^9, 3.563379069973*^9, 3.563379139943*^9, 
   3.563379173946*^9, 3.563379208012*^9, 3.563379284311*^9, 3.563379324145*^9}
  ]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"metric", " ", "equation"}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"metriceqndndn", "[", 
     RowBox[{"i_", ",", " ", "j_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"metriceqndndn", "[", 
      RowBox[{"i", ",", " ", "j"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Gdndn", "[", 
        RowBox[{"i", ",", " ", "j"}], "]"}]}], " ", "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"d\[CurlyPhi]dn", "[", "i", "]"}], 
         RowBox[{"d\[CurlyPhi]dn", "[", "j", "]"}]}], "-", " ", 
        RowBox[{
         RowBox[{"1", "/", "4"}], " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"gg", "[", 
             RowBox[{"k", ",", "l"}], "]"}], 
            RowBox[{"d\[CurlyPhi]dn", "[", "k", "]"}], 
            RowBox[{"d\[CurlyPhi]dn", "[", "l", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], " ", 
         RowBox[{"g", "[", 
          RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}], "+", " ", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"2", "\[CurlyPhi]"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{"d\[Chi]dn", "[", "i", "]"}], 
          RowBox[{"d\[Chi]dn", "[", "j", "]"}]}], "-", " ", 
         RowBox[{
          RowBox[{"1", "/", "4"}], " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"gg", "[", 
              RowBox[{"k", ",", "l"}], "]"}], 
             RowBox[{"d\[Chi]dn", "[", "k", "]"}], 
             RowBox[{"d\[Chi]dn", "[", "l", "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], " ", 
          RowBox[{"g", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", "\[CurlyPhi]"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"gg", "[", 
              RowBox[{"k", ",", "l"}], "]"}], 
             RowBox[{"F1dndn", "[", 
              RowBox[{"i", ",", "k"}], "]"}], 
             RowBox[{"F1dndn", "[", 
              RowBox[{"j", ",", "l"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", " ", 
         RowBox[{
          RowBox[{"1", "/", "8"}], " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"F1upup", "[", 
              RowBox[{"k", ",", "l"}], "]"}], 
             RowBox[{"F1dndn", "[", 
              RowBox[{"k", ",", "l"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], 
          RowBox[{"g", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", "\[CurlyPhi]"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"gg", "[", 
              RowBox[{"k", ",", "l"}], "]"}], 
             RowBox[{"Ftilde2dndn", "[", 
              RowBox[{"i", ",", "k"}], "]"}], 
             RowBox[{"Ftilde2dndn", "[", 
              RowBox[{"j", ",", "l"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", " ", 
         RowBox[{
          RowBox[{"1", "/", "8"}], " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Ftilde2upup", "[", 
              RowBox[{"k", ",", "l"}], "]"}], 
             RowBox[{"Ftilde2dndn", "[", 
              RowBox[{"k", ",", "l"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], 
          RowBox[{"g", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", 
       RowBox[{"g0", "^", "2"}], 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"2", 
          RowBox[{"Cosh", "[", "\[CurlyPhi]", "]"}]}], "+", 
         RowBox[{
          RowBox[{"Exp", "[", "\[CurlyPhi]", "]"}], 
          RowBox[{"\[Chi]", "^", "2"}]}]}], ")"}], 
       RowBox[{"g", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.526668596490282*^9, 3.526668596490282*^9}, 
   3.527080770105367*^9, {3.5270810851113844`*^9, 3.5270810987121625`*^9}, {
   3.5270811320230675`*^9, 3.5270811581085596`*^9}, 3.5270811913584614`*^9, {
   3.5270812741801987`*^9, 3.527081276773347*^9}, 3.556591408248763*^9, {
   3.556591478140887*^9, 3.556591597309496*^9}, {3.556591687586855*^9, 
   3.5565917899074345`*^9}, {3.5565918213882895`*^9, 3.556591975906561*^9}, {
   3.5565921156828065`*^9, 3.556592141095251*^9}, {3.5565945658547106`*^9, 
   3.556594610689189*^9}, {3.556594749451433*^9, 3.556594816999552*^9}, {
   3.556595005849084*^9, 3.556595068295993*^9}, {3.5569648560306883`*^9, 
   3.5569648660472608`*^9}, {3.556964905262504*^9, 3.5569649171131816`*^9}, {
   3.5569973937211695`*^9, 3.55699739408119*^9}, 3.556998359402404*^9, {
   3.5570483813626904`*^9, 3.5570483822697425`*^9}, {3.5614743972175064`*^9, 
   3.5614744023187156`*^9}, {3.563629786017096*^9, 3.5636229131809998`*^9}, {
   3.563623036462*^9, 3.563563761338763*^9}, {3.563618851934072*^9, 
   3.563618852199272*^9}, {3.563622260333214*^9, 3.563563705920924*^9}, {
   3.5635637442081146`*^9, 3.563563755165741*^9}, {3.563569294892*^9, 
   3.563569326626*^9}, {3.563572673127*^9, 3.563572693891*^9}, {
   3.5636142123655777`*^9, 3.56361421415558*^9}, {3.56361434261576*^9, 
   3.5636143658657923`*^9}, {3.563614657731203*^9, 3.5636146734912252`*^9}, {
   3.5636153136502805`*^9, 3.5636153680007763`*^9}, {3.5636177805499563`*^9, 
   3.5636177980669584`*^9}, {3.5636180344164762`*^9, 
   3.5636180458631315`*^9}, {3.56361830547198*^9, 3.563618322580959*^9}, {
   3.563619389205966*^9, 3.5636194250550165`*^9}, {3.5636201437491236`*^9, 
   3.5636201778760757`*^9}, {3.5636210330899906`*^9, 
   3.5636210458627214`*^9}, {3.5636227515935035`*^9, 3.563622776975955*^9}, 
   3.5636330470875225`*^9, {3.5636488569060287`*^9, 3.563307756799*^9}, {
   3.56330807941*^9, 3.563308184422*^9}, {3.589815034910966*^9, 
   3.5633602555078487`*^9}, {3.5633614698594503`*^9, 3.563361471659453*^9}, {
   3.5633630322612314`*^9, 3.5633630877013087`*^9}, {3.563363148741394*^9, 
   3.5633631830924425`*^9}, {3.5633775650021534`*^9, 3.563377589722188*^9}, 
   3.56337765863918*^9, {3.5633777014226274`*^9, 3.563377711892226*^9}, {
   3.56337915967*^9, 3.5633791924110003`*^9}, {3.563379272939*^9, 
   3.563379272959*^9}, {3.563379312984*^9, 3.563379313025*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"metriceqndndn", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "\[Rule]", "r00"}], ",", 
     RowBox[{"u", "\[Rule]", "u00"}]}], "}"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.5636330093666563`*^9, 3.563399256618081*^9}, {
   3.5633993743122873`*^9, 3.5633090660290003`*^9}, 3.563310000863*^9, {
   3.563310326358*^9, 3.5633104085480003`*^9}, 3.5633196819136*^9, {
   3.5633602593922553`*^9, 3.563360260359457*^9}, {3.563361474719457*^9, 
   3.563361492499482*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.563633039630709*^9, 3.563634063148507*^9, 3.563634556361085*^9, 
   3.563635047507515*^9, 3.5636432131075754`*^9, 3.563643422281871*^9, {
   3.5636450949178553`*^9, 3.5635654944551144`*^9}, 3.563566344561738*^9, 
   3.563566736542158*^9, 3.5636308929321218`*^9, 3.563640965539461*^9, 
   3.563641050931345*^9, 3.563641092423718*^9, {3.563643112710272*^9, 
   3.5635655222230773`*^9}, 3.5635669870669594`*^9, 3.563568109978539*^9, {
   3.563626796207155*^9, 3.563615890875846*^9}, 3.5636243680236635`*^9, 
   3.563624662620514*^9, 3.56362566924809*^9, 3.5636259198214216`*^9, 
   3.5636279526946955`*^9, {3.5636399990042305`*^9, 3.563398186272113*^9}, 
   3.5633987063094006`*^9, 3.563398864079628*^9, 3.56339907391496*^9, 
   3.5633993605842633`*^9, 3.5633994134371567`*^9, {3.5633996149732685`*^9, 
   3.5633151677872515`*^9}, 3.5633822554396114`*^9, 3.563382748264792*^9, 
   3.56338309256153*^9, 3.5633880492316465`*^9, 3.563388949206414*^9, {
   3.563391844704661*^9, 3.5633487763365955`*^9}, 3.563348898141609*^9, 
   3.5633490275438366`*^9, 3.563349067167906*^9, 3.5633491786613016`*^9, 
   3.5633495587871695`*^9, 3.563349593949631*^9, 3.5633801476456003`*^9, 
   3.5633801956780853`*^9, 3.563380253663387*^9, 3.5633805092542357`*^9, 
   3.563380591762781*^9, 3.5633806434768715`*^9, 3.563380717826602*^9, 
   3.563380931718578*^9, 3.5633812339875097`*^9, 3.5633813136568494`*^9, 
   3.5633816482426376`*^9, 3.563381691532714*^9, {3.5633817743248587`*^9, 
   3.563381798595247*^9}, 3.563381863149193*^9, 3.5633822186705847`*^9, 
   3.563382569377042*^9, {3.56338371692738*^9, 3.56330703448*^9}, 
   3.563308035201*^9, {3.563308101057*^9, 3.563308161818*^9}, 
   3.563308489459*^9, 3.563308999201*^9, 3.5633090664049997`*^9, {
   3.5633099938450003`*^9, 3.563310030564*^9}, 3.563310092882*^9, 
   3.563310183336*^9, {3.563310323867*^9, 3.563310408851*^9}, 
   3.5633196484983997`*^9, {3.5633196935668*^9, 3.5633197210072002`*^9}, 
   3.5633197542664003`*^9, 3.5633198513452*^9, 3.563377166669614*^9, 
   3.5633784703543987`*^9, 3.5633809448965435`*^9, 3.5633876472939396`*^9, 
   3.563388460960479*^9, 3.563389795900833*^9, 3.56338997802125*^9, 
   3.563390081845188*^9, 3.563390185271104*^9, {3.563390315443549*^9, 
   3.5633410603198767`*^9}, 3.5633417818361454`*^9, 3.5633421502552176`*^9, 
   3.563348163186549*^9, 3.563348294297097*^9, 3.5633488842449255`*^9, 
   3.5633490512510076`*^9, 3.563352074183895*^9, 3.563360853369835*^9, 
   3.56336135982907*^9, 3.5633617487878475`*^9, 3.5633621538227043`*^9, 
   3.563362534225707*^9, 3.563362986531167*^9, 3.5633634052130427`*^9, 
   3.563363862669688*^9, {3.5633648405441713`*^9, 3.563309375904559*^9}, 
   3.5633436573572116`*^9, {3.5633815200097284`*^9, 3.5633583557718053`*^9}, 
   3.5633775287821026`*^9, 3.563377634278787*^9, 3.5633777819642344`*^9, 
   3.5633778939296384`*^9, 3.5633780327185764`*^9, 3.5633780678755875`*^9, 
   3.563378899842*^9, 3.5633790809630003`*^9, 3.563379154387*^9, {
   3.563379187565*^9, 3.563379221623*^9}, 3.563379297909*^9, 
   3.563379337698*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"dualization", " ", "checks"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.563635196305778*^9, 3.5633633440929575`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dual1", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"dual1", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"F1dndn", "[", 
      RowBox[{"i", ",", "j"}], "]"}], "-", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"Exp", "[", "\[CurlyPhi]", "]"}], " ", "sqg", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Signature", "[", 
          RowBox[{"{", 
           RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Ftilde1upup", "[", 
            RowBox[{"k", ",", "l"}], "]"}], "-", 
           RowBox[{"\[Chi]", " ", 
            RowBox[{"F1upup", "[", 
             RowBox[{"k", ",", "l"}], "]"}]}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.56363520292019*^9, 3.563635212077406*^9}, {
   3.563643909440974*^9, 3.5636439112193775`*^9}, {3.56364394128063*^9, 
   3.5636440591856375`*^9}, {3.5636441148309355`*^9, 3.563644161272217*^9}, {
   3.5785953178399096`*^9, 3.5635662659872437`*^9}, {3.563566511410281*^9, 
   3.5633630815213003`*^9}, {3.5633631487613945`*^9, 3.563363154551402*^9}, 
   3.5633631883424497`*^9, {3.5633633357829456`*^9, 3.563363335792946*^9}, {
   3.563377506482072*^9, 3.5633775456521263`*^9}, 3.5633776881338673`*^9, 
   3.563379272966*^9, 3.563379313038*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dual2", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"dual2", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"F2dndn", "[", 
      RowBox[{"i", ",", "j"}], "]"}], "+", " ", 
     RowBox[{"\[Chi]", " ", 
      RowBox[{"Ftilde2dndn", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"Exp", "[", 
       RowBox[{"-", "\[CurlyPhi]"}], "]"}], " ", "sqg", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Signature", "[", 
          RowBox[{"{", 
           RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], " ", 
         RowBox[{"Ftilde2upup", "[", 
          RowBox[{"k", ",", "l"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.56363520292019*^9, 3.563635212077406*^9}, {
   3.563643909440974*^9, 3.5636439112193775`*^9}, {3.56364394128063*^9, 
   3.5636440591856375`*^9}, {3.5636441148309355`*^9, 3.563644161272217*^9}, {
   3.5785953178399096`*^9, 3.5635662659872437`*^9}, {3.563566511410281*^9, 
   3.563566570287649*^9}, 3.5635666062317047`*^9, {3.5635667435495586`*^9, 
   3.5635667436335635`*^9}, {3.563566791372294*^9, 3.5633818985509987`*^9}, {
   3.5633832182370186`*^9, 3.5633630815313*^9}, {3.5633631405713825`*^9, 
   3.5633631831024427`*^9}, {3.563363335792946*^9, 3.5633633358029456`*^9}, {
   3.5633775265720997`*^9, 3.563377542842122*^9}, {3.5633776737850466`*^9, 
   3.5633776852357016`*^9}, 3.563379272972*^9, 3.5633793128859997`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"dual1", "[", 
        RowBox[{"i", ",", "j"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"dual2", "[", 
        RowBox[{"i", ",", "j"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "}"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "\[Rule]", "r00"}], ",", 
     RowBox[{"u", "\[Rule]", "u00"}]}], "}"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{
  3.5785951941138325`*^9, 3.578595239378422*^9, {3.5785952709462276`*^9, 
   3.5785952719942875`*^9}, {3.578595341957289*^9, 3.5635660309307995`*^9}, 
   3.5635662790619917`*^9, {3.563628283350608*^9, 3.5633496108288608`*^9}, {
   3.5633802673134108`*^9, 3.563380271135418*^9}, {3.563380598829593*^9, 
   3.563380607503208*^9}, {3.5633815997733526`*^9, 3.5633196892924*^9}, {
   3.563377168468717*^9, 3.5633771734220004`*^9}, {3.589814893907901*^9, 
   3.563361503969498*^9}, {3.563363335832946*^9, 3.5633633358429456`*^9}, {
   3.5633636627934036`*^9, 3.563363676773423*^9}, 3.563377496002057*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.578595195384906*^9, 3.5785952400634613`*^9, 3.5785952730013447`*^9, {
   3.5785953426313276`*^9, 3.578595366461691*^9}, {3.578595406748995*^9, 
   3.5635656450357275`*^9}, 3.5635660313738246`*^9, {3.563566502530773*^9, 
   3.5635665143384485`*^9}, 3.563566895080226*^9, 3.5636310312430325`*^9, 
   3.563641203373064*^9, {3.563643228290883*^9, 3.5635656343132343`*^9}, 
   3.563567098487115*^9, {3.5787710230532246`*^9, 3.5636160021772118`*^9}, 
   3.5636257815645137`*^9, 3.5636260353890314`*^9, 3.5636280647231026`*^9, 
   3.563628292027104*^9, {3.563640111524667*^9, 3.5633982997208967`*^9}, 
   3.5633988164715567`*^9, 3.5633995276723204`*^9, {3.5633997240034213`*^9, 
   3.56331527654322*^9}, {3.563388127538125*^9, 3.563349028167837*^9}, 
   3.563349067885507*^9, 3.5633491792541027`*^9, 3.5633495593331704`*^9, {
   3.563349594464432*^9, 3.563349611109661*^9}, 3.5633801486440024`*^9, 
   3.5633801961928864`*^9, {3.563380254146988*^9, 3.563380271353818*^9}, 
   3.5633805097534366`*^9, {3.5633805922619815`*^9, 3.563380602074399*^9}, 
   3.563380643960472*^9, 3.563380718341403*^9, {3.5633837177853813`*^9, 
   3.563306999145*^9}, 3.563307036242*^9, 3.5633080369969997`*^9, 
   3.563308491275*^9, 3.563309003159*^9, 3.563309995716*^9, 
   3.5633100322349997`*^9, 3.563310094593*^9, 3.563310185021*^9, {
   3.5633196949396*^9, 3.5633197225360003`*^9}, 3.5633197560136003`*^9, 
   3.5633198841364*^9, 3.5633772001665297`*^9, 3.563378524855516*^9, 
   3.563381021238068*^9, 3.563387731181738*^9, 3.5633885510386305`*^9, 
   3.5633898861559954`*^9, 3.5633900183515563`*^9, 3.563390124298616*^9, 
   3.563390229199616*^9, {3.5633903495444994`*^9, 3.5633410902455883`*^9}, 
   3.5633418117488565`*^9, 3.5633421801639285`*^9, 3.5633482410830193`*^9, 
   3.563348322875939*^9, 3.563348912574575*^9, {3.5898703296111*^9, 
   3.5633521692348623`*^9}, 3.5633609534115567`*^9, 3.563361458319434*^9, 
   3.5633618470679855`*^9, 3.563362257662644*^9, 3.5633626424983697`*^9, 
   3.5633630925413156`*^9, 3.5633635025531793`*^9, 3.563363962833116*^9, {
   3.563364937575*^9, 3.5633094770563445`*^9}, 3.5633437587473536`*^9, {
   3.5633816161370974`*^9, 3.5633583958128614`*^9}, {3.5633775320721073`*^9, 
   3.5633775499821324`*^9}, 3.563377638364021*^9, 3.5633777843313694`*^9, 
   3.5633778962197695`*^9, 3.5633780350237083`*^9, 3.563378900974*^9, 
   3.5633790821029997`*^9, 3.563379155586*^9, 3.563379188734*^9, 
   3.563379222809*^9, 3.56337929905*^9, 3.563379338858*^9}]
}, Open  ]]
},
AutoGeneratedPackage->Automatic,
WindowSize->{1350, 643},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification->1.5,
FrontEndVersion->"8.0 for Microsoft Windows (64-bit) (February 23, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 337, 7, 43, "Input"],
Cell[885, 29, 411, 10, 43, "Input"],
Cell[1299, 41, 1991, 63, 125, "Input"],
Cell[3293, 106, 181, 4, 43, "Input"],
Cell[3477, 112, 2770, 85, 125, "Input"],
Cell[6250, 199, 927, 28, 43, "Input"],
Cell[7180, 229, 215, 6, 43, "Input"],
Cell[7398, 237, 295, 6, 43, "Input"],
Cell[7696, 245, 545, 18, 43, "Input"],
Cell[8244, 265, 910, 26, 43, "Input"],
Cell[9157, 293, 241, 4, 43, "Input"],
Cell[9401, 299, 3889, 115, 125, "Input"],
Cell[13293, 416, 160, 3, 43, "Input"],
Cell[13456, 421, 401, 13, 43, "Input"],
Cell[13860, 436, 339, 11, 43, "Input"],
Cell[14202, 449, 463, 9, 43, "Input"],
Cell[14668, 460, 1187, 37, 43, "Input"],
Cell[15858, 499, 384, 9, 43, "Input"],
Cell[16245, 510, 5524, 86, 43, "Input"],
Cell[21772, 598, 170, 3, 43, "Input"],
Cell[21945, 603, 371, 10, 43, "Input"],
Cell[22319, 615, 224, 4, 43, "Input"],
Cell[22546, 621, 120, 3, 43, "Input"],
Cell[22669, 626, 918, 22, 98, "Input"],
Cell[23590, 650, 731, 18, 98, "Input"],
Cell[24324, 670, 170, 3, 43, "Input"],
Cell[24497, 675, 571, 18, 43, "Input"],
Cell[25071, 695, 536, 15, 43, "Input"],
Cell[25610, 712, 228, 5, 43, "Input"],
Cell[25841, 719, 301, 9, 43, "Input"],
Cell[CellGroupData[{
Cell[26167, 732, 827, 16, 43, "Input"],
Cell[26997, 750, 197, 3, 42, "Output"]
}, Open  ]],
Cell[27209, 756, 339, 6, 43, "Input"],
Cell[27551, 764, 216, 5, 43, "Input"],
Cell[27770, 771, 421, 13, 43, "Input"],
Cell[28194, 786, 1627, 45, 152, "Input"],
Cell[29824, 833, 1744, 45, 152, "Input"],
Cell[31571, 880, 705, 20, 98, "Input"],
Cell[32279, 902, 700, 20, 98, "Input"],
Cell[32982, 924, 783, 21, 98, "Input"],
Cell[33768, 947, 163, 3, 43, "Input"],
Cell[33934, 952, 624, 20, 71, "Input"],
Cell[34561, 974, 755, 21, 71, "Input"],
Cell[35319, 997, 436, 10, 43, "Input"],
Cell[35758, 1009, 1426, 40, 71, "Input"],
Cell[37187, 1051, 1550, 41, 71, "Input"],
Cell[38740, 1094, 1653, 48, 71, "Input"],
Cell[40396, 1144, 1731, 49, 125, "Input"],
Cell[42130, 1195, 230, 4, 43, "Input"],
Cell[42363, 1201, 459, 12, 43, "Input"],
Cell[42825, 1215, 449, 12, 43, "Input"],
Cell[43277, 1229, 210, 4, 43, "Input"],
Cell[43490, 1235, 3948, 93, 125, "Input"],
Cell[CellGroupData[{
Cell[47463, 1332, 1036, 18, 43, "Input"],
Cell[48502, 1352, 7257, 98, 42, "Output"]
}, Open  ]],
Cell[55774, 1453, 191, 4, 43, "Input"],
Cell[55968, 1459, 3253, 72, 98, "Input"],
Cell[CellGroupData[{
Cell[59246, 1535, 555, 13, 43, "Input"],
Cell[59804, 1550, 2052, 29, 42, "Output"]
}, Open  ]],
Cell[61871, 1582, 173, 3, 43, "Input"],
Cell[62047, 1587, 2433, 58, 98, "Input"],
Cell[64483, 1647, 4627, 88, 98, "Input"],
Cell[CellGroupData[{
Cell[69135, 1739, 932, 25, 43, "Input"],
Cell[70070, 1766, 1388, 23, 42, "Output"]
}, Open  ]],
Cell[71473, 1792, 7574, 174, 314, "Input"],
Cell[CellGroupData[{
Cell[79072, 1970, 783, 20, 43, "Input"],
Cell[79858, 1992, 3436, 54, 42, "Output"]
}, Open  ]],
Cell[83309, 2049, 167, 3, 43, "Input"],
Cell[83479, 2054, 1608, 39, 125, "Input"],
Cell[85090, 2095, 1751, 40, 98, "Input"],
Cell[CellGroupData[{
Cell[86866, 2139, 1421, 34, 71, "Input"],
Cell[88290, 2175, 3289, 58, 42, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> solutioncheck_planar.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    181473,       4409]
NotebookOptionsPosition[    177470,       4298]
NotebookOutlinePosition[    177867,       4315]
CellTagsIndexPosition[    177824,       4312]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"8", " ", "charge", " ", "planar", " ", "AdS", " ", "solution"}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5636391756554604`*^9, 3.563623946606*^9}, {
  3.5636428292310333`*^9, 3.5633154181446686`*^9}, {3.5898703202110868`*^9, 
  3.5633629560734367`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"transpositions", " ", "of", " ", "gauge", " ", "indices"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.5633655334560003`*^9, 3.5633624206155477`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"swap12", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Delta]1", "\[Rule]", "\[Delta]2"}], ",", 
     RowBox[{"\[Gamma]1", "\[Rule]", "\[Gamma]2"}], ",", 
     RowBox[{"\[Delta]2", "\[Rule]", "\[Delta]1"}], ",", 
     RowBox[{"\[Gamma]2", "\[Rule]", "\[Gamma]1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"swap13", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Delta]1", "\[Rule]", "\[Delta]3"}], ",", 
     RowBox[{"\[Gamma]1", "\[Rule]", "\[Gamma]3"}], ",", 
     RowBox[{"\[Delta]3", "\[Rule]", "\[Delta]1"}], ",", 
     RowBox[{"\[Gamma]3", "\[Rule]", "\[Gamma]1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"swap14", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Delta]1", "\[Rule]", "\[Delta]4"}], ",", 
     RowBox[{"\[Gamma]1", "\[Rule]", "\[Gamma]4"}], ",", 
     RowBox[{"\[Delta]4", "\[Rule]", "\[Delta]1"}], ",", 
     RowBox[{"\[Gamma]4", "\[Rule]", "\[Gamma]1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"swap23", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Delta]2", "\[Rule]", "\[Delta]3"}], ",", 
     RowBox[{"\[Gamma]2", "\[Rule]", "\[Gamma]3"}], ",", 
     RowBox[{"\[Delta]3", "\[Rule]", "\[Delta]2"}], ",", 
     RowBox[{"\[Gamma]3", "\[Rule]", "\[Gamma]2"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"swap24", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Delta]2", "\[Rule]", "\[Delta]4"}], ",", 
     RowBox[{"\[Gamma]2", "\[Rule]", "\[Gamma]4"}], ",", 
     RowBox[{"\[Delta]4", "\[Rule]", "\[Delta]2"}], ",", 
     RowBox[{"\[Gamma]4", "\[Rule]", "\[Gamma]2"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"swap34", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Delta]3", "\[Rule]", "\[Delta]4"}], ",", 
     RowBox[{"\[Gamma]3", "\[Rule]", "\[Gamma]4"}], ",", 
     RowBox[{"\[Delta]4", "\[Rule]", "\[Delta]3"}], ",", 
     RowBox[{"\[Gamma]4", "\[Rule]", "\[Gamma]3"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5633655430032*^9, 3.5633656268698*^9}, {
  3.589813105361144*^9, 3.563360514842704*^9}, {3.563360704554637*^9, 
  3.563360715802257*^9}, {3.563363678956459*^9, 3.5633637291765294`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"define", " ", "various", " ", "constants"}], " ", "*)"}]], "Input",\

 CellChangeTimes->{{3.5633656823746*^9, 3.5633656862902*^9}, {
  3.5633671926418*^9, 3.5633671933906*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Z", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Delta]1", "^", "2"}], "+", 
       RowBox[{"\[Delta]2", "^", "2"}], "+", 
       RowBox[{"\[Delta]3", "^", "2"}], "+", 
       RowBox[{"\[Delta]4", "^", "2"}], "-", 
       RowBox[{"\[Gamma]1", "^", "2"}], "-", 
       RowBox[{"\[Gamma]2", "^", "2"}], "-", 
       RowBox[{"\[Gamma]3", "^", "2"}], "-", 
       RowBox[{"\[Gamma]4", "^", "2"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Delta]1", " ", "\[Gamma]1"}], "+", 
       RowBox[{"\[Delta]2", " ", "\[Gamma]2"}], "+", 
       RowBox[{"\[Delta]3", " ", "\[Gamma]3"}], "+", 
       RowBox[{"\[Delta]4", " ", "\[Gamma]4"}]}], ")"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Gamma]1", "3"], " ", "\[Delta]1"}], "+", 
       RowBox[{
        SuperscriptBox["\[Gamma]2", "3"], " ", "\[Delta]2"}], "+", 
       RowBox[{
        SuperscriptBox["\[Gamma]3", "3"], " ", "\[Delta]3"}], "+", 
       RowBox[{
        SuperscriptBox["\[Gamma]4", "3"], " ", "\[Delta]4"}]}], ")"}]}], "-", 
    
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Gamma]1", " ", 
        SuperscriptBox["\[Delta]1", "3"]}], "+", 
       RowBox[{"\[Gamma]2", " ", 
        SuperscriptBox["\[Delta]2", "3"]}], "+", 
       RowBox[{"\[Gamma]3", " ", 
        SuperscriptBox["\[Delta]3", "3"]}], "+", 
       RowBox[{"\[Gamma]4", " ", 
        SuperscriptBox["\[Delta]4", "3"]}]}], ")"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "\[Gamma]2", " ", "\[Gamma]3", " ", "\[Gamma]4", " ", "\[Delta]1"}], 
       "+", 
       RowBox[{
       "\[Gamma]1", " ", "\[Gamma]3", " ", "\[Gamma]4", " ", "\[Delta]2"}], 
       "+", 
       RowBox[{
       "\[Gamma]1", " ", "\[Gamma]2", " ", "\[Gamma]4", " ", "\[Delta]3"}], 
       "+", 
       RowBox[{
       "\[Gamma]1", " ", "\[Gamma]2", " ", "\[Gamma]3", " ", "\[Delta]4"}]}], 
      ")"}]}], "-", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "\[Gamma]4", " ", "\[Delta]1", " ", "\[Delta]2", " ", "\[Delta]3"}], 
       "+", 
       RowBox[{
       "\[Gamma]3", " ", "\[Delta]1", " ", "\[Delta]2", " ", "\[Delta]4"}], 
       "+", 
       RowBox[{
       "\[Gamma]2", " ", "\[Delta]1", " ", "\[Delta]3", " ", "\[Delta]4"}], 
       "+", 
       RowBox[{
       "\[Gamma]1", " ", "\[Delta]2", " ", "\[Delta]3", " ", "\[Delta]4"}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5635693192193775`*^9, 3.563569330136002*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"define", " ", "various", " ", "functions"}], " ", "*)"}]], "Input",\

 CellChangeTimes->{{3.5633672037178*^9, 3.5633672071029997`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"w3", "=", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Gamma]1", "2"], "+", 
      SuperscriptBox["\[Gamma]2", "2"], "+", 
      SuperscriptBox["\[Gamma]3", "2"], "+", 
      SuperscriptBox["\[Gamma]4", "2"], "+", 
      SuperscriptBox["\[Delta]1", "2"], "+", 
      SuperscriptBox["\[Delta]2", "2"], "+", 
      SuperscriptBox["\[Delta]3", "2"], "+", 
      SuperscriptBox["\[Delta]4", "2"]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w2", "=", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Delta]1", "2"], " ", 
          SuperscriptBox["\[Delta]2", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Delta]1", "2"], " ", 
          SuperscriptBox["\[Delta]3", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Delta]1", "2"], " ", 
          SuperscriptBox["\[Delta]4", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Delta]2", "2"], " ", 
          SuperscriptBox["\[Delta]3", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Delta]2", "2"], " ", 
          SuperscriptBox["\[Delta]4", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Delta]3", "2"], " ", 
          SuperscriptBox["\[Delta]4", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Gamma]1", "2"], " ", 
          SuperscriptBox["\[Gamma]2", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Gamma]1", "2"], " ", 
          SuperscriptBox["\[Gamma]3", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Gamma]2", "2"], " ", 
          SuperscriptBox["\[Gamma]3", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Gamma]1", "2"], " ", 
          SuperscriptBox["\[Gamma]4", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Gamma]2", "2"], " ", 
          SuperscriptBox["\[Gamma]4", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Gamma]3", "2"], " ", 
          SuperscriptBox["\[Gamma]4", "2"]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Gamma]1", "2"], " ", 
          SuperscriptBox["\[Delta]1", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Gamma]2", "2"], " ", 
          SuperscriptBox["\[Delta]2", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Gamma]3", "2"], " ", 
          SuperscriptBox["\[Delta]3", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Gamma]4", "2"], " ", 
          SuperscriptBox["\[Delta]4", "2"]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
         "\[Gamma]1", " ", "\[Gamma]2", " ", "\[Delta]1", " ", "\[Delta]2"}], 
         "+", 
         RowBox[{
         "\[Gamma]1", " ", "\[Gamma]3", " ", "\[Delta]1", " ", "\[Delta]3"}], 
         "+", 
         RowBox[{
         "\[Gamma]1", " ", "\[Gamma]4", " ", "\[Delta]1", " ", "\[Delta]4"}], 
         "+", 
         RowBox[{
         "\[Gamma]2", " ", "\[Gamma]3", " ", "\[Delta]2", " ", "\[Delta]3"}], 
         "+", 
         RowBox[{
         "\[Gamma]2", " ", "\[Gamma]4", " ", "\[Delta]2", " ", "\[Delta]4"}], 
         "+", 
         RowBox[{
         "\[Gamma]3", " ", "\[Gamma]4", " ", "\[Delta]3", " ", 
          "\[Delta]4"}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
         "\[Gamma]3", " ", "\[Gamma]4", " ", "\[Delta]1", " ", "\[Delta]2"}], 
         "+", 
         RowBox[{
         "\[Gamma]2", " ", "\[Gamma]4", " ", "\[Delta]1", " ", "\[Delta]3"}], 
         "+", 
         RowBox[{
         "\[Gamma]1", " ", "\[Gamma]4", " ", "\[Delta]2", " ", "\[Delta]3"}], 
         "+", 
         RowBox[{
         "\[Gamma]2", " ", "\[Gamma]3", " ", "\[Delta]1", " ", "\[Delta]4"}], 
         "+", 
         RowBox[{
         "\[Gamma]1", " ", "\[Gamma]3", " ", "\[Delta]2", " ", "\[Delta]4"}], 
         "+", 
         RowBox[{
         "\[Gamma]1", " ", "\[Gamma]2", " ", "\[Delta]3", " ", 
          "\[Delta]4"}]}], ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w1", "=", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Gamma]1", " ", "\[Delta]1"}], "+", 
          RowBox[{"\[Gamma]2", " ", "\[Delta]2"}], "+", 
          RowBox[{"\[Gamma]3", " ", "\[Delta]3"}], "+", 
          RowBox[{"\[Gamma]4", " ", "\[Delta]4"}]}], ")"}], "^", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Delta]1", "^", "2"}], "+", 
         RowBox[{"\[Delta]2", "^", "2"}], "+", 
         RowBox[{"\[Delta]3", "^", "2"}], "+", 
         RowBox[{"\[Delta]4", "^", "2"}], "+", 
         RowBox[{"\[Gamma]1", "^", "2"}], "+", 
         RowBox[{"\[Gamma]2", "^", "2"}], "+", 
         RowBox[{"\[Gamma]3", "^", "2"}], "+", 
         RowBox[{"\[Gamma]4", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
      "4", "\[Gamma]1", " ", "\[Gamma]2", " ", "\[Gamma]3", " ", "\[Gamma]4", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Gamma]1", "/", "\[Gamma]2"}], " ", "\[Delta]1", " ", 
          "\[Delta]2"}], "+", 
         RowBox[{
          RowBox[{"\[Gamma]2", "/", "\[Gamma]1"}], " ", "\[Delta]1", " ", 
          "\[Delta]2"}], "+", 
         RowBox[{
          RowBox[{"\[Gamma]1", "/", "\[Gamma]3"}], " ", "\[Delta]1", " ", 
          "\[Delta]3"}], "+", 
         RowBox[{
          RowBox[{"\[Gamma]3", "/", "\[Gamma]1"}], " ", "\[Delta]1", " ", 
          "\[Delta]3"}], "+", 
         RowBox[{
          RowBox[{"\[Gamma]1", "/", "\[Gamma]4"}], " ", "\[Delta]1", " ", 
          "\[Delta]4"}], "+", 
         RowBox[{
          RowBox[{"\[Gamma]4", "/", "\[Gamma]1"}], " ", "\[Delta]1", " ", 
          "\[Delta]4"}], "+", 
         RowBox[{
          RowBox[{"\[Gamma]2", "/", "\[Gamma]3"}], " ", "\[Delta]2", " ", 
          "\[Delta]3"}], "+", 
         RowBox[{
          RowBox[{"\[Gamma]3", "/", "\[Gamma]2"}], " ", "\[Delta]2", " ", 
          "\[Delta]3"}], "+", 
         RowBox[{
          RowBox[{"\[Gamma]2", "/", "\[Gamma]4"}], " ", "\[Delta]2", " ", 
          "\[Delta]4"}], "+", 
         RowBox[{
          RowBox[{"\[Gamma]4", "/", "\[Gamma]2"}], " ", "\[Delta]2", " ", 
          "\[Delta]4"}], "+", 
         RowBox[{
          RowBox[{"\[Gamma]3", "/", "\[Gamma]4"}], " ", "\[Delta]3", " ", 
          "\[Delta]4"}], "+", 
         RowBox[{
          RowBox[{"\[Gamma]4", "/", "\[Gamma]3"}], " ", "\[Delta]3", " ", 
          "\[Delta]4"}]}], ")"}]}], "+", 
      RowBox[{
      "4", "\[Delta]1", " ", "\[Delta]2", " ", "\[Delta]3", " ", "\[Delta]4", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Gamma]3", " ", "\[Gamma]4", " ", 
          RowBox[{"\[Delta]3", "/", "\[Delta]4"}]}], "+", 
         RowBox[{"\[Gamma]3", " ", "\[Gamma]4", " ", 
          RowBox[{"\[Delta]4", "/", "\[Delta]3"}]}], "+", 
         RowBox[{"\[Gamma]2", " ", "\[Gamma]4", " ", 
          RowBox[{"\[Delta]2", "/", "\[Delta]4"}]}], "+", 
         RowBox[{"\[Gamma]2", " ", "\[Gamma]4", " ", 
          RowBox[{"\[Delta]4", "/", "\[Delta]2"}]}], "+", 
         RowBox[{"\[Gamma]2", " ", "\[Gamma]3", " ", 
          RowBox[{"\[Delta]2", "/", "\[Delta]3"}]}], "+", 
         RowBox[{"\[Gamma]2", " ", "\[Gamma]3", " ", 
          RowBox[{"\[Delta]3", "/", "\[Delta]2"}]}], "+", 
         RowBox[{"\[Gamma]1", " ", "\[Gamma]4", " ", 
          RowBox[{"\[Delta]1", "/", "\[Delta]4"}]}], "+", 
         RowBox[{"\[Gamma]1", " ", "\[Gamma]4", " ", 
          RowBox[{"\[Delta]4", "/", "\[Delta]1"}]}], "+", 
         RowBox[{"\[Gamma]1", " ", "\[Gamma]3", " ", 
          RowBox[{"\[Delta]1", "/", "\[Delta]3"}]}], "+", 
         RowBox[{"\[Gamma]1", " ", "\[Gamma]3", " ", 
          RowBox[{"\[Delta]3", "/", "\[Delta]1"}]}], "+", 
         RowBox[{"\[Gamma]1", " ", "\[Gamma]2", " ", 
          RowBox[{"\[Delta]1", "/", "\[Delta]2"}]}], "+", 
         RowBox[{"\[Gamma]1", " ", "\[Gamma]2", " ", 
          RowBox[{"\[Delta]2", "/", "\[Delta]1"}]}]}], ")"}]}], "-", 
      RowBox[{"4", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Gamma]1", " ", "\[Gamma]2", " ", 
          SuperscriptBox["\[Delta]1", "3"], " ", "\[Delta]2"}], "+", 
         RowBox[{
          SuperscriptBox["\[Gamma]1", "3"], " ", "\[Gamma]2", " ", 
          "\[Delta]1", " ", "\[Delta]2"}], "+", 
         RowBox[{"\[Gamma]1", " ", 
          SuperscriptBox["\[Gamma]2", "3"], " ", "\[Delta]1", " ", 
          "\[Delta]2"}], "+", 
         RowBox[{"\[Gamma]1", " ", "\[Gamma]2", " ", "\[Delta]1", " ", 
          SuperscriptBox["\[Delta]2", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Gamma]1", "3"], " ", "\[Gamma]3", " ", 
          "\[Delta]1", " ", "\[Delta]3"}], "+", 
         RowBox[{"\[Gamma]1", " ", "\[Gamma]3", " ", 
          SuperscriptBox["\[Delta]1", "3"], " ", "\[Delta]3"}], "+", 
         RowBox[{"\[Gamma]1", " ", "\[Gamma]3", " ", "\[Delta]1", " ", 
          SuperscriptBox["\[Delta]3", "3"]}], "+", 
         RowBox[{"\[Gamma]1", " ", 
          SuperscriptBox["\[Gamma]3", "3"], " ", "\[Delta]1", " ", 
          "\[Delta]3"}], "+", 
         RowBox[{
          SuperscriptBox["\[Gamma]1", "3"], " ", "\[Gamma]4", " ", 
          "\[Delta]1", " ", "\[Delta]4"}], "+", 
         RowBox[{"\[Gamma]1", " ", "\[Gamma]4", " ", "\[Delta]1", " ", 
          SuperscriptBox["\[Delta]4", "3"]}], "+", 
         RowBox[{"\[Gamma]1", " ", 
          SuperscriptBox["\[Gamma]4", "3"], " ", "\[Delta]1", " ", 
          "\[Delta]4"}], "+", 
         RowBox[{"\[Gamma]1", " ", "\[Gamma]4", " ", 
          SuperscriptBox["\[Delta]1", "3"], " ", "\[Delta]4"}], "+", 
         RowBox[{
          SuperscriptBox["\[Gamma]2", "3"], " ", "\[Gamma]3", " ", 
          "\[Delta]2", " ", "\[Delta]3"}], "+", 
         RowBox[{"\[Gamma]2", " ", "\[Gamma]3", " ", 
          SuperscriptBox["\[Delta]2", "3"], " ", "\[Delta]3"}], "+", 
         RowBox[{"\[Gamma]2", " ", 
          SuperscriptBox["\[Gamma]3", "3"], " ", "\[Delta]2", " ", 
          "\[Delta]3"}], "+", 
         RowBox[{"\[Gamma]2", " ", "\[Gamma]3", " ", "\[Delta]2", " ", 
          SuperscriptBox["\[Delta]3", "3"]}], "+", 
         RowBox[{"\[Gamma]2", " ", "\[Gamma]4", " ", 
          SuperscriptBox["\[Delta]2", "3"], " ", "\[Delta]4"}], "+", 
         RowBox[{"\[Gamma]2", " ", 
          SuperscriptBox["\[Gamma]4", "3"], " ", "\[Delta]2", " ", 
          "\[Delta]4"}], "+", 
         RowBox[{"\[Gamma]2", " ", "\[Gamma]4", " ", "\[Delta]2", " ", 
          SuperscriptBox["\[Delta]4", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Gamma]2", "3"], " ", "\[Gamma]4", " ", 
          "\[Delta]2", " ", "\[Delta]4"}], "+", 
         RowBox[{
          SuperscriptBox["\[Gamma]3", "3"], " ", "\[Gamma]4", " ", 
          "\[Delta]3", " ", "\[Delta]4"}], "+", 
         RowBox[{"\[Gamma]3", " ", "\[Gamma]4", " ", 
          SuperscriptBox["\[Delta]3", "3"], " ", "\[Delta]4"}], "+", 
         RowBox[{"\[Gamma]3", " ", "\[Gamma]4", " ", "\[Delta]3", " ", 
          SuperscriptBox["\[Delta]4", "3"]}], "+", 
         RowBox[{"\[Gamma]3", " ", 
          SuperscriptBox["\[Gamma]4", "3"], " ", "\[Delta]3", " ", 
          "\[Delta]4"}]}], ")"}]}], "+", 
      RowBox[{"4", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Gamma]1", "2"], " ", 
          SuperscriptBox["\[Gamma]2", "2"], " ", 
          SuperscriptBox["\[Gamma]3", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Gamma]1", "2"], " ", 
          SuperscriptBox["\[Gamma]2", "2"], " ", 
          SuperscriptBox["\[Gamma]4", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Gamma]1", "2"], " ", 
          SuperscriptBox["\[Gamma]3", "2"], " ", 
          SuperscriptBox["\[Gamma]4", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Gamma]2", "2"], " ", 
          SuperscriptBox["\[Gamma]3", "2"], " ", 
          SuperscriptBox["\[Gamma]4", "2"]}]}], ")"}]}], "+", 
      RowBox[{"4", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Delta]1", "2"], " ", 
          SuperscriptBox["\[Delta]2", "2"], " ", 
          SuperscriptBox["\[Delta]3", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Delta]1", "2"], " ", 
          SuperscriptBox["\[Delta]2", "2"], " ", 
          SuperscriptBox["\[Delta]4", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Delta]1", "2"], " ", 
          SuperscriptBox["\[Delta]3", "2"], " ", 
          SuperscriptBox["\[Delta]4", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Delta]2", "2"], " ", 
          SuperscriptBox["\[Delta]3", "2"], " ", 
          SuperscriptBox["\[Delta]4", "2"]}]}], ")"}]}], "-", 
      RowBox[{
      "4", "\[Gamma]1", " ", "\[Gamma]2", " ", "\[Gamma]3", " ", "\[Gamma]4", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Delta]1", "^", "2"}], "+", 
         RowBox[{"\[Delta]2", "^", "2"}], "+", 
         RowBox[{"\[Delta]3", "^", "2"}], "+", 
         RowBox[{"\[Delta]4", "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
      "4", " ", "\[Delta]1", " ", "\[Delta]2", " ", "\[Delta]3", " ", 
       "\[Delta]4", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Gamma]1", "2"], "+", 
         SuperscriptBox["\[Gamma]2", "2"], "+", 
         SuperscriptBox["\[Gamma]3", "2"], "+", 
         SuperscriptBox["\[Gamma]4", "2"]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w0", "=", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "4", " ", "\[Delta]1", " ", "\[Delta]2", " ", "\[Delta]3", " ", 
       "\[Delta]4"}], "+", 
      RowBox[{
      "4", " ", "\[Gamma]1", " ", "\[Gamma]2", " ", "\[Gamma]3", " ", 
       "\[Gamma]4"}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Gamma]1", "2"], " ", 
         SuperscriptBox["\[Delta]1", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Gamma]2", "2"], " ", 
         SuperscriptBox["\[Delta]2", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Gamma]3", "2"], " ", 
         SuperscriptBox["\[Delta]3", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Gamma]4", "2"], " ", 
         SuperscriptBox["\[Delta]4", "2"]}]}], ")"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
         "\[Gamma]1", " ", "\[Gamma]2", " ", "\[Delta]1", " ", "\[Delta]2"}], 
         "+", " ", 
         RowBox[{
         "\[Gamma]1", " ", "\[Gamma]3", " ", "\[Delta]1", " ", "\[Delta]3"}], 
         "+", 
         RowBox[{
         "\[Gamma]1", " ", "\[Gamma]4", " ", "\[Delta]1", " ", "\[Delta]4"}], 
         "+", " ", 
         RowBox[{
         "\[Gamma]2", " ", "\[Gamma]3", " ", "\[Delta]2", " ", "\[Delta]3"}], 
         "+", 
         RowBox[{
         "\[Gamma]2", " ", "\[Gamma]4", " ", "\[Delta]2", " ", "\[Delta]4"}], 
         "+", 
         RowBox[{
         "\[Gamma]3", " ", "\[Gamma]4", " ", "\[Delta]3", " ", 
          "\[Delta]4"}]}], ")"}]}]}], ")"}], "2"]}], ";"}]}], "Input",
 CellChangeTimes->{{3.563357619800316*^9, 3.563357670470387*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Wsquared", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["r", "4"], "+", 
     RowBox[{"mm", " ", 
      SuperscriptBox["r", "3"], " ", "w3"}], "+", 
     RowBox[{
      SuperscriptBox["mm", "2"], " ", 
      SuperscriptBox["r", "2"], " ", "w2"}], "+", 
     RowBox[{
      RowBox[{"mm", "^", "3"}], " ", "r", " ", "w1"}], "+", 
     RowBox[{
      RowBox[{"mm", "^", "4"}], " ", "w0"}]}], "//", "Factor"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5790250386239705`*^9, 3.563357722100459*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"electromagnetic", " ", "scalars"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.563618610193075*^9, 3.56361861352308*^9}, {
  3.5636391372494535`*^9, 3.5636391415706606`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Zeta]", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "Wsquared"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"D", "[", 
         RowBox[{"Wsquared", ",", "\[Delta]1"}], "]"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"mm", "^", "3"}], " ", "r", " ", "\[Gamma]1", " ", "Z"}]}], 
      ")"}]}], "//", "Factor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["\[Zeta]", "~"], "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "Wsquared"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"D", "[", 
         RowBox[{"Wsquared", ",", "\[Gamma]1"}], "]"}]}], "-", 
       RowBox[{"2", 
        RowBox[{"mm", "^", "3"}], " ", "r", " ", "\[Delta]1", " ", "Z"}]}], 
      ")"}]}], "//", "Factor"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5633805280602283`*^9, 3.563357631551*^9}, {
   3.5633603871408796`*^9, 3.56336038732808*^9}, {3.5633623605494576`*^9, 
   3.563362365669465*^9}, {3.563384188993*^9, 3.563384190524*^9}, 
   3.563384346825*^9, {3.56338484169*^9, 3.56338486833*^9}, {
   3.563390186234*^9, 3.5633080376286716`*^9}, {3.5633085378672833`*^9, 
   3.563308540573438*^9}, {3.563308803481476*^9, 3.563308807347697*^9}, {
   3.563363391904046*^9, 3.5633634118040743`*^9}, {3.563363802114646*^9, 
   3.56336380517465*^9}, {3.5633664960085444`*^9, 3.5633665074385605`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"gauge", " ", "fields"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5565920512234936`*^9, 3.5565920563715024`*^9}, {
   3.5565921720613055`*^9, 3.5565921766165133`*^9}, 3.5636225217953596`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Q1", ",", "P1"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", "mm", " ", "\[Delta]1"}], ",", 
     RowBox[{"2", "mm", " ", "\[Gamma]1"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.563363664892435*^9, 3.5633636731824465`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Zeta]", "[", "1", "]"}], "dt"}], "-", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "  ", "P1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", " ", "dy"}], "-", 
       RowBox[{"y", " ", "dx"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Atilde1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["\[Zeta]", "~"], "[", "1", "]"}], "dt"}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", "Q1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", " ", "dy"}], "-", 
       RowBox[{"y", " ", "dx"}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQrRUuWCXY+8rRZslXMH0pbu05EL2k0fI8iBZ9cvgN
iD53mv09iHa4sSREFEh3WXwC0y8YJSbNWPnK8V5p5Gk+IP/Ip59OwkBaqjHc
BUT7cO/sAdFfpuv3gWiFgIkbQHTEx/l6c3peOU67kegEohny9+6fAKRTrJmF
JwFpB1MhMM205yHrZCBdZfYeTG+JZLQC0aeMEsB00afa9FlA+vayLjB9oWDq
ZBC9/uNHA5D8jDy5vrlA+oPu/sUgfsWW70dBtNllm2Mgev/mu6lTgPQO5tlp
IPqI+pOLIPrBVeNLIPpP1pLHIDr9l98TEA0A61GhMg==
  "]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"A2", ",", "Atilde2"}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"A1", ",", "Atilde1"}], "}"}], "/.", "swap12"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"A3", ",", "Atilde3"}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"A1", ",", "Atilde1"}], "}"}], "/.", "swap13"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"A4", ",", "Atilde4"}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"A1", ",", "Atilde1"}], "}"}], "/.", "swap14"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.563381320659383*^9, 3.5633627056807666`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"scalar", " ", "fields"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.563378679260625*^9, 3.563378681772229*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f1", "=", 
   RowBox[{
    RowBox[{"-", "2"}], " ", "mm", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Gamma]4", " ", "\[Delta]1"}], "+", 
         RowBox[{"\[Gamma]1", " ", "\[Delta]4"}], "-", 
         RowBox[{"\[Gamma]3", " ", "\[Delta]2"}], "-", 
         RowBox[{"\[Gamma]2", " ", "\[Delta]3"}]}], ")"}]}], "+", 
      RowBox[{"mm", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Gamma]1", " ", "\[Delta]1"}], "-", 
         RowBox[{"\[Gamma]2", " ", "\[Delta]2"}], "-", 
         RowBox[{"\[Gamma]3", " ", "\[Delta]3"}], "+", 
         RowBox[{"\[Gamma]4", " ", "\[Delta]4"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Gamma]2", " ", "\[Gamma]3"}], "+", 
         RowBox[{"\[Gamma]1", " ", "\[Gamma]4"}], "+", 
         RowBox[{"\[Delta]2", " ", "\[Delta]3"}], "+", 
         RowBox[{"\[Delta]1", " ", "\[Delta]4"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g1", "=", 
   RowBox[{
    RowBox[{"2", " ", "mm", " ", "r", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Delta]2", "^", "2"}], "+", 
       RowBox[{"\[Delta]3", "^", "2"}], "+", 
       SuperscriptBox["\[Gamma]1", "2"], "+", 
       SuperscriptBox["\[Gamma]4", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["mm", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Gamma]1", " ", "\[Gamma]4"}], "+", 
           RowBox[{"\[Delta]2", " ", "\[Delta]3"}]}], ")"}], "^", "2"}]}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Gamma]1", " ", "\[Delta]1"}], "+", 
          RowBox[{"\[Gamma]4", " ", "\[Delta]4"}], "-", 
          RowBox[{"\[Gamma]2", " ", "\[Delta]2"}], "-", 
          RowBox[{"\[Gamma]3", " ", "\[Delta]3"}]}], ")"}], "^", "2"}]}], 
      ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5633820089523926`*^9, 3.563382052195668*^9}, {
   3.563384051667*^9, 3.563384079341*^9}, {3.5633843083599997`*^9, 
   3.5633631262136745`*^9}, {3.563365162888186*^9, 3.5633651633181863`*^9}, {
   3.5633652229642735`*^9, 3.5633652234442744`*^9}, {3.5633665875766773`*^9, 
   3.5633665879666777`*^9}, 3.5633666376707497`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Chi]1", "=", 
   RowBox[{
    RowBox[{"f1", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"r", "^", "2"}], "+", "g1"}], ")"}]}], "//", "Factor"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", "^", "2"}], "+", "g1"}], ")"}], "^", "2"}], "/", 
       "Wsquared"}], "]"}]}], "//", "Factor"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5633819448050795`*^9, 3.5633213984175997`*^9}, {
  3.5633220661948*^9, 3.5633220722008*^9}, {3.5633469568593855`*^9, 
  3.563346957049386*^9}, {3.563385409332*^9, 3.563363109933652*^9}, {
  3.5633638179906745`*^9, 3.563363820350678*^9}, {3.5633666261407337`*^9, 
  3.563366627580736*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Chi]2", ",", "\[CurlyPhi]2"}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Chi]1", ",", "\[CurlyPhi]1"}], "}"}], "/.", "swap12"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Chi]3", ",", "\[CurlyPhi]3"}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Chi]1", ",", "\[CurlyPhi]1"}], "}"}], "/.", "swap13"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.563382054972473*^9, 3.5633213954536*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"numerical", " ", "parameters", " ", "for", " ", "exact"}], ",", 
   " ", 
   RowBox[{
   "integer", " ", "arithmetic", " ", "check", " ", "of", " ", "field", " ", 
    "equations"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5565944552349167`*^9, 3.556594458869723*^9}, {
  3.589870445881263*^9, 3.5898704533612733`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "mm", ",", "\[Delta]1", ",", "\[Delta]2", ",", "\[Delta]3", ",", 
     "\[Delta]4", ",", "\[Gamma]1", ",", "\[Gamma]2", ",", "\[Gamma]3", ",", 
     "\[Gamma]4", ",", " ", "g0"}], "}"}], ":=", 
   RowBox[{"{", 
    RowBox[{"10", ",", 
     RowBox[{"1", "/", "8"}], ",", 
     RowBox[{"1", "/", "10"}], ",", 
     RowBox[{"1", "/", "12"}], ",", 
     RowBox[{"1", "/", "15"}], ",", 
     RowBox[{"1", "/", "16"}], ",", 
     RowBox[{"1", "/", "20"}], ",", 
     RowBox[{"1", "/", "25"}], ",", 
     RowBox[{"1", "/", "32"}], ",", 
     RowBox[{"1", "/", "100"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5565944916453805`*^9, 3.5565945294442463`*^9}, {
   3.5565949117653184`*^9, 3.5565949162893267`*^9}, {3.5565951042228565`*^9, 
   3.5565951044412565`*^9}, {3.556595505424361*^9, 3.556595505564761*^9}, {
   3.556595585811302*^9, 3.556595613626151*^9}, {3.556595647509411*^9, 
   3.556595650099015*^9}, {3.556595762138412*^9, 3.556595766054019*^9}, 
   3.5565958240861206`*^9, {3.5565965531846013`*^9, 3.556596596895878*^9}, {
   3.5565967450961385`*^9, 3.5565967473581424`*^9}, {3.556961924125993*^9, 
   3.556961928345234*^9}, {3.556962924105188*^9, 3.5569629342617693`*^9}, {
   3.5569631752085505`*^9, 3.55696321575587*^9}, {3.556963314628525*^9, 
   3.5569633198138213`*^9}, {3.5569653695990624`*^9, 
   3.5569653751963825`*^9}, {3.55696725200873*^9, 3.5569672538508353`*^9}, {
   3.556994058899429*^9, 3.5569940645767536`*^9}, {3.556998399659706*^9, 
   3.5569984016788216`*^9}, {3.5570483595744443`*^9, 3.557048363185651*^9}, {
   3.5570483957685146`*^9, 3.5570484158176613`*^9}, {3.5613983364308233`*^9, 
   3.561398376306104*^9}, {3.5614001218850965`*^9, 3.561400160775321*^9}, {
   3.561403420339757*^9, 3.561403424003967*^9}, {3.561411107428236*^9, 
   3.5614111074750357`*^9}, {3.5614113116793947`*^9, 3.561411384235122*^9}, {
   3.5614742622616696`*^9, 3.5614742890469165`*^9}, {3.5614744210855484`*^9, 
   3.5614744306015654`*^9}, {3.561474474734043*^9, 3.5614744770428467`*^9}, {
   3.561474514638913*^9, 3.561474514779313*^9}, {3.5614745979118595`*^9, 
   3.5614745980366592`*^9}, {3.5636282161012*^9, 3.563628219332385*^9}, {
   3.5636298823986087`*^9, 3.563629887029874*^9}, {3.5636310314213295`*^9, 
   3.563631032031364*^9}, {3.563636275495273*^9, 3.563563456078318*^9}, {
   3.5635635391084347`*^9, 3.5635635437884407`*^9}, 3.563563745382736*^9, {
   3.5635729458545933`*^9, 3.563572953594036*^9}, {3.5635732521981153`*^9, 
   3.563573256359353*^9}, {3.563573462491143*^9, 3.563573487336564*^9}, {
   3.563573580885915*^9, 3.5635735859682055`*^9}, {3.5636224981544113`*^9, 
   3.5636225399248*^9}, {3.563622582480234*^9, 3.563622584221334*^9}, {
   3.563623033566035*^9, 3.5636230398003917`*^9}, {3.5636259974090977`*^9, 
   3.5636260143195276`*^9}, {3.563626245202346*^9, 3.56362624757355*^9}, {
   3.5636288119322414`*^9, 3.563628838374288*^9}, {3.563629299331298*^9, 
   3.5636169904531956`*^9}, {3.563617086480554*^9, 3.5636170931261654`*^9}, {
   3.5636190676044507`*^9, 3.563619075654065*^9}, {3.563622225763553*^9, 
   3.5636222352795696`*^9}, {3.563622295168075*^9, 3.5636223020320873`*^9}, {
   3.5636223403457546`*^9, 3.5636223436997604`*^9}, {3.5636242511718125`*^9, 
   3.5636242516398134`*^9}, {3.563638149898271*^9, 3.563638152580425*^9}, {
   3.56363833170967*^9, 3.563638332039689*^9}, {3.5636383995365496`*^9, 
   3.5636384014666605`*^9}, {3.5636384422139907`*^9, 
   3.5636384592349644`*^9}, {3.5636384933639164`*^9, 3.563630012216632*^9}, {
   3.563630212369583*^9, 3.563630219311595*^9}, {3.5636302918361225`*^9, 
   3.563630291945323*^9}, {3.563630406584324*^9, 3.563630406709124*^9}, {
   3.5636304675492306`*^9, 3.5636304747720437`*^9}, {3.5636305714810133`*^9, 
   3.5636305812934303`*^9}, {3.5636306361431265`*^9, 
   3.5636306412131357`*^9}, {3.563630799163413*^9, 3.5636307992570133`*^9}, {
   3.563630853857109*^9, 3.563630858989518*^9}, {3.5636309000331903`*^9, 
   3.5635721538771887`*^9}, {3.5635725830917997`*^9, 
   3.5635725921918125`*^9}, {3.563572724582015*^9, 3.5635727304020233`*^9}, {
   3.563572807108142*^9, 3.563572817138156*^9}, {3.5635728514982104`*^9, 
   3.563572851638211*^9}, {3.5635733085218725`*^9, 3.5633809391579494`*^9}, {
   3.5633810103240523`*^9, 3.5633810154540596`*^9}, {3.563383657337635*^9, 
   3.5633836675856543`*^9}, {3.563391800354124*^9, 3.5633481553775043`*^9}, {
   3.5633487595353656`*^9, 3.563348762483771*^9}, {3.563349005906598*^9, 
   3.5633490093698044`*^9}, {3.5633493555344124`*^9, 
   3.5633493571568155`*^9}, {3.5633495449343452`*^9, 3.563349546743948*^9}, {
   3.5633807032249765`*^9, 3.563380704566579*^9}, {3.5633817070235405`*^9, 
   3.563381708458743*^9}, {3.5633837051649594`*^9, 3.563307016325*^9}, {
   3.5633084680629997`*^9, 3.5633084785690002`*^9}, {3.563310021677*^9, 
   3.563310022943*^9}, {3.5633197377771997`*^9, 3.5633197378864*^9}, {
   3.5633197828612003`*^9, 3.56331978517*^9}, {3.5633883005483036`*^9, 
   3.5633883182043133`*^9}, {3.563388565240443*^9, 3.563388584973572*^9}, {
   3.563389931831608*^9, 3.5633899456874*^9}, {3.5633900385937138`*^9, 
   3.5633900462411513`*^9}, {3.5633901475759478`*^9, 
   3.5633901524522266`*^9}, {3.5633902538820276`*^9, 3.563348019209713*^9}, {
   3.5633482489530306`*^9, 3.563348254333038*^9}, {3.563348941684226*^9, 
   3.5633489488914385`*^9}, {3.5898704127012167`*^9, 
   3.5633519380580564`*^9}, {3.56338487931*^9, 3.56338488255*^9}, {
   3.563385898516*^9, 3.563385915146*^9}, {3.563385955784*^9, 
   3.563385966074*^9}, {3.563390272135*^9, 3.563390282814*^9}, {
   3.5633907523459997`*^9, 3.563390762222*^9}, {3.563390960027*^9, 
   3.563390966058*^9}, {3.563391027583*^9, 3.56339104412*^9}, {
   3.563391105366*^9, 3.563307439878482*^9}, {3.5633075626445036`*^9, 
   3.563307562947521*^9}, {3.563308701170624*^9, 3.563308706032902*^9}, {
   3.563308814997134*^9, 3.563308819454389*^9}, {3.5633088855151677`*^9, 
   3.563308895979766*^9}, {3.590700161421169*^9, 3.56331517453609*^9}, {
   3.5633631642437277`*^9, 3.5633631717537384`*^9}, {3.5633637589205737`*^9, 
   3.563363791626623*^9}, {3.5633659598837414`*^9, 3.563365963343746*^9}, {
   3.563366529802594*^9, 3.5633665482526197`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"numerical", " ", "coordinates"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.556594463674531*^9, 3.5565944678241386`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"r00", ",", "u00"}], "}"}], ":=", 
   RowBox[{"{", 
    RowBox[{"50", ",", 
     RowBox[{"1", "/", "4"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5565944698521423`*^9, 3.556594488197774*^9}, {
  3.5614111706395473`*^9, 3.5614111707175474`*^9}, {3.5636282107558947`*^9, 
  3.5633815621616864`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"spatial", " ", "dimensionality"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5397867831990066`*^9, 3.539786783201007*^9}, {
  3.5636282347042637`*^9, 3.5636282401615763`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NN", " ", "=", " ", "3"}], ";"}]], "Input",
 CellChangeTimes->{3.563628238729494*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "metric", " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{"ds", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"r", "^", "2"}]}], "/", 
       RowBox[{"Sqrt", "[", "Wsquared", "]"}]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"mm", "/", "r"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"g0", "^", "2"}], "/", 
          RowBox[{"r", "^", "2"}]}], " ", "Wsquared"}]}], ")"}], 
      RowBox[{"dt", "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"Sqrt", "[", "Wsquared", "]"}], "/", 
       RowBox[{"r", "^", "2"}]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"dr", "^", "2"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], 
            RowBox[{"mm", "/", "r"}]}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"g0", "^", "2"}], "/", 
             RowBox[{"r", "^", "2"}]}], " ", "Wsquared"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"r", "^", "2"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"dx", "^", "2"}], "+", 
           RowBox[{"dy", "^", "2"}]}], ")"}]}]}], ")"}]}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.5397867919915094`*^9, 3.5397867919935093`*^9}, {
   3.5565937169452195`*^9, 3.556593819031799*^9}, {3.556593965409656*^9, 
   3.5565942208601046`*^9}, {3.556594259797773*^9, 3.556594275694201*^9}, {
   3.5565946296276226`*^9, 3.5565946448532495`*^9}, {3.556596243321257*^9, 
   3.556596243399257*^9}, {3.556596454467628*^9, 3.5565964632816434`*^9}, {
   3.5569619200037565`*^9, 3.5569619215038424`*^9}, {3.55696309757211*^9, 
   3.5569631137590356`*^9}, {3.5614110797537875`*^9, 3.561411080486989*^9}, {
   3.5636280306785946`*^9, 3.5636281234469004`*^9}, {3.563628163733205*^9, 
   3.563628205706606*^9}, {3.563628249830129*^9, 3.5636282548154144`*^9}, {
   3.563628345612608*^9, 3.563622874741*^9}, {3.563623958355*^9, 
   3.5635637398727283`*^9}, {3.5635735462439337`*^9, 
   3.5635735499851475`*^9}, {3.5636386238303785`*^9, 
   3.5633809819480095`*^9}, {3.56338489081*^9, 3.5633152812981963`*^9}, 
   3.563362883413335*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"coordinates", ",", " ", 
    RowBox[{
    "ordering", " ", "determines", " ", "volume", " ", "form", " ", 
     "convention"}]}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"xxx", "[", "0", "]"}], ",", " ", 
      RowBox[{"xxx", "[", "1", "]"}], ",", " ", 
      RowBox[{"xxx", "[", "2", "]"}], ",", " ", 
      RowBox[{"xxx", "[", "3", "]"}]}], "}"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"t", ",", "r", ",", "x", ",", "y"}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.53978679847188*^9, 3.5397867999119625`*^9}, 
   3.5565913633362837`*^9, {3.563628268796214*^9, 3.56362430589411*^9}, {
   3.563625803248754*^9, 3.563380576521554*^9}, {3.563380626020441*^9, 
   3.563380627611644*^9}, {3.589870476111305*^9, 3.58987048650132*^9}, {
   3.589886418665513*^9, 3.563363212143795*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"d", 
    RowBox[{"(", "coordinates", ")"}]}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"dxxx", "[", "0", "]"}], ",", " ", 
      RowBox[{"dxxx", "[", "1", "]"}], ",", " ", 
      RowBox[{"dxxx", "[", "2", "]"}], ",", " ", 
      RowBox[{"dxxx", "[", "3", "]"}]}], "}"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"dt", ",", "dr", ",", "dx", ",", "dy"}], "}"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.539786809198494*^9, 3.5397868092014937`*^9}, {
  3.5565913657386885`*^9, 3.5565913663938894`*^9}, {3.5636282713273587`*^9, 
  3.5633805797507596`*^9}, {3.5633806292652464`*^9, 3.5633632199238057`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"metric", " ", "coefficients"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5636379616453204`*^9, 3.5636379641569247`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"g", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"ds", ",", 
          RowBox[{"dxxx", "[", "i", "]"}]}], "]"}], ",", 
        RowBox[{"dxxx", "[", "j", "]"}]}], "]"}]}], "//", 
     "FullSimplify"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5635664745948725`*^9, 3.5635664945450134`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"gtable", " ", "=", " ", 
   RowBox[{"Table", "[", " ", 
    RowBox[{
     RowBox[{"g", "[", 
      RowBox[{
       RowBox[{"i", "-", "1"}], ",", 
       RowBox[{"j", "-", "1"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"NN", "+", "1"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"NN", "+", "1"}]}], "}"}]}], " ", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.563566685767951*^9, 3.5635666947334633`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"-", "g"}], "]"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.52666865905486*^9, 3.52666865905486*^9}, {
  3.5636284496101065`*^9, 3.5636284538413486`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sqg", " ", "=", " ", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{"-", " ", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Det", "[", "gtable", "]"}], "]"}]}], "]"}], "//", 
    "PowerExpand"}]}], ";"}]], "Input",
 CellChangeTimes->{3.5636284525952773`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"sqg", "^", "2"}]}], "+", "Wsquared"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{
  3.443382303378073*^9, {3.443382356113021*^9, 3.443382393368028*^9}, {
   3.461258189815151*^9, 3.4612581909521513`*^9}, {3.5565944389640875`*^9, 
   3.5565944411792917`*^9}, {3.556595154657745*^9, 3.556595156373748*^9}, {
   3.556595192331811*^9, 3.556595208384239*^9}, {3.5565955547360477`*^9, 
   3.5565955633628626`*^9}, 3.5565962707617054`*^9, {3.556596485605283*^9, 
   3.556596485714483*^9}, {3.5569619049438953`*^9, 3.556961904969897*^9}, {
   3.5614632811212983`*^9, 3.5614632936481204`*^9}, {3.5636283262455*^9, 
   3.5636283731231813`*^9}, {3.5636298293275733`*^9, 
   3.5633810378280935`*^9}, {3.56338492673*^9, 3.56338492683*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.5565951568417487`*^9, 3.5565951942818146`*^9, 3.556595509901569*^9, {
   3.556595564049264*^9, 3.5565956199441624`*^9}, 3.556595672110654*^9, 
   3.5565957703284264`*^9, 3.55659633026021*^9, {3.556596535837371*^9, 
   3.556596600998685*^9}, 3.5565967518977504`*^9, 3.556961758543522*^9, 
   3.556961932960498*^9, 3.5569624379653826`*^9, 3.5569631346142282`*^9, {
   3.5569631829149914`*^9, 3.5569632207261543`*^9}, 3.5569633240600643`*^9, 
   3.556964872369622*^9, 3.556964921115411*^9, 3.556965379841648*^9, 
   3.556966526584238*^9, {3.5569669677754726`*^9, 3.556966989820734*^9}, {
   3.556967206446124*^9, 3.5569672288644066`*^9}, 3.5569672595521617`*^9, 
   3.556976003021387*^9, 3.5569781221223907`*^9, 3.556979102070416*^9, 
   3.556979168287204*^9, 3.5569940696030407`*^9, 3.5569967689884367`*^9, 
   3.556997399533502*^9, 3.556997443573021*^9, 3.556997523088569*^9, {
   3.5569983774834375`*^9, 3.556998405797057*^9}, {3.5570483675539007`*^9, 
   3.5570484198138895`*^9}, 3.5613981795838523`*^9, 3.561398298350645*^9, {
   3.5613983455833473`*^9, 3.561398381150381*^9}, {3.5614001289845023`*^9, 
   3.561400164823552*^9}, 3.5614034302173223`*^9, 3.5614034995842896`*^9, 
   3.561410641346217*^9, {3.5614110861653986`*^9, 3.5614111118742437`*^9}, {
   3.5614111756003556`*^9, 3.5614112029472036`*^9}, {3.5614113467638564`*^9, 
   3.561411389585932*^9}, 3.5614235713773813`*^9, 3.561460190336815*^9, {
   3.561463245007235*^9, 3.5614632995449305`*^9}, 3.5614634628616176`*^9, 
   3.561463561781391*^9, {3.561474276800895*^9, 3.561474293648925*^9}, {
   3.5614744082935257`*^9, 3.561474436217575*^9}, 3.561474481036454*^9, 
   3.5614745192097206`*^9, 3.561474606897475*^9, 3.5614905041199927`*^9, 
   3.5614923108413315`*^9, 3.5614924384516306`*^9, 3.561543643966583*^9, 
   3.5615438498153567`*^9, 3.561544479878394*^9, 3.5636187394593997`*^9, 
   3.5636278918966565`*^9, {3.563629816732853*^9, 3.563629840415208*^9}, 
   3.563629891734143*^9, 3.563630896411607*^9, 3.5636310352045455`*^9, 
   3.563636251592906*^9, {3.563636282746688*^9, 3.5635663458429136`*^9}, 
   3.56362285465*^9, 3.5636231119449997`*^9, 3.563623168399*^9, 
   3.563623246091*^9, 3.5636232821549997`*^9, {3.563623429186*^9, 
   3.5635635501064587`*^9}, 3.5635637147426934`*^9, 3.563563748836745*^9, 
   3.5635718262865577`*^9, 3.5635719814454317`*^9, 3.5635722651296577`*^9, 
   3.563572957599265*^9, 3.5635730681545887`*^9, 3.5635730988443437`*^9, 
   3.5635732175371323`*^9, 3.5635732636867723`*^9, {3.5635733097504067`*^9, 
   3.5635733380770273`*^9}, {3.563573447117264*^9, 3.5635734910087743`*^9}, 
   3.5635735541493855`*^9, 3.56357359093349*^9, {3.563622478481286*^9, 
   3.5636225436230116`*^9}, 3.563622587876543*^9, 3.56362262174148*^9, 
   3.5636226986808805`*^9, 3.5636228817403507`*^9, 3.5636230442096434`*^9, 
   3.5636242233650846`*^9, 3.563624331091241*^9, 3.563624363573293*^9, 
   3.5636244256770024`*^9, {3.5636255474887075`*^9, 3.5636255767699594`*^9}, 
   3.563625695205367*^9, {3.5636258284920015`*^9, 3.5636258929045143`*^9}, {
   3.5636259754442596`*^9, 3.5636260182195344`*^9}, 3.563628961958705*^9, 
   3.5636293128409224`*^9, {3.563631203423048*^9, 3.56363121624627*^9}, 
   3.5636312619699507`*^9, {3.5636316069103584`*^9, 3.5636152056691437`*^9}, 
   3.5636154434874816`*^9, {3.5636154765455327`*^9, 3.5636154913035617`*^9}, 
   3.563615791777985*^9, 3.563616376524809*^9, 3.5636164645573387`*^9, 
   3.5636166263618226`*^9, 3.563616674300707*^9, {3.5636169406271205`*^9, 
   3.563616962303156*^9}, 3.563616995117206*^9, 3.563617048868888*^9, 
   3.5636170993505764`*^9, 3.5636175557752542`*^9, 3.5636177226487474`*^9, 
   3.563618856957281*^9, 3.563619081238875*^9, {3.563622237947174*^9, 
   3.563622264326821*^9}, 3.563622305573293*^9, 3.5636223494093704`*^9, 
   3.563623304863163*^9, 3.5636234057661266`*^9, 3.5636239327908535`*^9, 
   3.563624130724001*^9, {3.5636242472250056`*^9, 3.5636242561794214`*^9}, 
   3.563638025364148*^9, 3.5636381573276963`*^9, 3.5636382795576873`*^9, {
   3.5636383360769205`*^9, 3.5636383615893793`*^9}, 3.563638405797908*^9, 
   3.563638463605214*^9, 3.563638503530498*^9, {3.5636386358390656`*^9, 
   3.5636300157890377`*^9}, 3.5636301158954144`*^9, 3.563630181013528*^9, 
   3.5636302229464016`*^9, 3.563630257984063*^9, 3.56363029600133*^9, {
   3.5636303462902184`*^9, 3.5636303701114597`*^9}, 3.5636304109523315`*^9, 
   3.5636304428231874`*^9, 3.5636304804704533`*^9, 3.563630525928933*^9, 
   3.563630585240237*^9, 3.5636306455343432`*^9, 3.563630683083609*^9, {
   3.5636307475741224`*^9, 3.563630773064567*^9}, {3.56363080311022*^9, 
   3.5636308319390707`*^9}, 3.5636308626867247`*^9, {3.5636309785637283`*^9, 
   3.563572097187109*^9}, 3.5635721578032*^9, 3.5635725624017706`*^9, 
   3.5635725971018267`*^9, 3.563572695291974*^9, 3.563572736730038*^9, 
   3.5635727770580997`*^9, 3.563572820788168*^9, 3.5635728556262226`*^9, {
   3.5635733175798903`*^9, 3.5635629397151003`*^9}, 3.5635632929023013`*^9, 
   3.563563455242586*^9, 3.5635637847564335`*^9, {3.563607998327279*^9, 
   3.563569005139*^9}, 3.563569471501*^9, 3.563571433243*^9, 
   3.563571922373*^9, {3.563572831946*^9, 3.5635728433640003`*^9}, 
   3.563613265710143*^9, 3.5636137811649733`*^9, 3.5636143719098034`*^9, 
   3.563614682299244*^9, 3.5636153920404177`*^9, 3.5636156523792753`*^9, 
   3.5636161367054605`*^9, 3.5636168333293133`*^9, 3.563616974177924*^9, 
   3.5636172042222486`*^9, 3.563617808640563*^9, 3.5636180523615026`*^9, 
   3.5636183276472483`*^9, 3.5636190144315305`*^9, 3.5636191609009075`*^9, 
   3.563619430831347*^9, 3.5636199169601517`*^9, 3.5636201843734474`*^9, 
   3.5636210522820883`*^9, 3.563621357066521*^9, 3.5636220170904922`*^9, 
   3.563622335761719*^9, 3.563629227266608*^9, 3.563632815692316*^9, 
   3.563634021246833*^9, 3.5636345133986096`*^9, 3.563635002660231*^9, 
   3.5636431694575143`*^9, 3.563643377611808*^9, {3.563645051586377*^9, 
   3.5635654463853655`*^9}, 3.5635662954599295`*^9, 3.5635666871203313`*^9, 
   3.5636308498726587`*^9, 3.5636409602911606`*^9, {3.5636410449270015`*^9, 
   3.5636410603348827`*^9}, {3.563643077934283*^9, 3.5635654904230328`*^9}, 
   3.563566954166913*^9, 3.563568076207492*^9, {3.5636267649291005`*^9, 
   3.5636158588550143`*^9}, 3.5636243348377657`*^9, 3.563624629614626*^9, 
   3.563625040985155*^9, 3.5636256366112227`*^9, 3.563625885809476*^9, 
   3.5636279190447707`*^9, {3.563639965634322*^9, 3.563398154884858*^9}, 
   3.5633986726795444`*^9, 3.5633988316695824`*^9, 3.5633990421065035`*^9, {
   3.5633993596950617`*^9, 3.5633993817379007`*^9}, {3.5633995811872115`*^9, 
   3.5633151363063965`*^9}, {3.563381033168087*^9, 3.563381038108094*^9}, 
   3.5633821917067137`*^9, 3.5633822762137995`*^9, 3.563383003335427*^9, 
   3.5633879981557245`*^9, 3.563388931245387*^9, {3.563391821180315*^9, 
   3.56334876756938*^9}, 3.5633488912931967`*^9, 3.5633490127550106`*^9, 
   3.56334905231668*^9, 3.5633491637320757`*^9, 3.5633495503631544`*^9, 
   3.563349585759617*^9, 3.5633801394711866`*^9, 3.5633801874724703`*^9, 
   3.5633802455513725`*^9, 3.5633805011578217`*^9, 3.5633805836039667`*^9, 
   3.563380635380457*^9, 3.563380708450986*^9, 3.5633808484924316`*^9, {
   3.563381214471875*^9, 3.5633812378407164`*^9}, 3.563381611317373*^9, 
   3.563381657041053*^9, 3.5633817125459504`*^9, {3.563381793093932*^9, 
   3.5633818099718976`*^9}, 3.5633821419184494`*^9, 3.5633825613586273`*^9, {
   3.5633837148213763`*^9, 3.563307020854*^9}, 3.563308021684*^9, 
   3.563308483255*^9, 3.563308983534*^9, 3.563309990366*^9, 
   3.5633100263129997`*^9, 3.563310088605*^9, 3.5633101790699997`*^9, 
   3.563310319399*^9, 3.5633196309796*^9, 3.5633196653775997`*^9, {
   3.5633197164519997`*^9, 3.5633197442511997`*^9}, 3.56331979219*^9, 
   3.5633771054301114`*^9, 3.5633784049806595`*^9, 3.5633808680588207`*^9, 
   3.563387551731474*^9, 3.563388347548992*^9, 3.5633886039406567`*^9, 
   3.563389952192772*^9, 3.5633900529765368`*^9, 3.5633901594806285`*^9, {
   3.5633902722750797`*^9, 3.563341023240756*^9}, 3.563341741616845*^9, 
   3.5633421137781315`*^9, 3.5633480345445395`*^9, 3.5633480651985936`*^9, 
   3.5633482594270487`*^9, 3.563348850595666*^9, 3.5633489635398645`*^9, 
   3.563351956637689*^9, 3.5633606921994157`*^9, 3.563360733414688*^9, 
   3.5633612422204638`*^9, 3.563361626377676*^9, 3.5633620233742385`*^9, 
   3.563362412135536*^9, 3.5633628646009965`*^9, 3.563363281896741*^9, 
   3.5633637406695175`*^9, {3.5633647176454673`*^9, 3.563309250098363*^9}, 
   3.563343531707036*^9, 3.5633814015587206`*^9, 3.563385046914*^9, 
   3.563385336182*^9, 3.56338541581*^9, 3.5633855222460003`*^9, 
   3.563385919104*^9, 3.5633859697019997`*^9, 3.563389087608*^9, 
   3.563389874457*^9, 3.563390100215*^9, 3.563390135017*^9, 
   3.5633901941070004`*^9, 3.563390287484*^9, 3.563390766333*^9, 
   3.563390970281*^9, 3.563391048282*^9, {3.563391112776*^9, 
   3.5633074437067013`*^9}, 3.563307567142761*^9, 3.563308048558296*^9, 
   3.5633084576906977`*^9, 3.5633085615176363`*^9, 3.5633087120182443`*^9, {
   3.5633088115759387`*^9, 3.563308823334611*^9}, 3.563308904835273*^9, 
   3.5633152931258726`*^9, 3.563315729237817*^9, 3.563362322133037*^9, {
   3.563371051802828*^9, 3.563358593216029*^9}, 3.5633636385183945`*^9, 
   3.5633636756224504`*^9, {3.563363732162535*^9, 3.5633637617705774`*^9}, {
   3.5633637945016346`*^9, 3.563363823212683*^9}, 3.563363863396743*^9, 
   3.563363893902789*^9, 3.5633651716301994`*^9, 3.5633659661657515`*^9, 
   3.5633660044658127`*^9, 3.563366036401863*^9, 3.563366180999072*^9, 
   3.5633664181824293`*^9, 3.563366512070568*^9, 3.563366551164625*^9, 
   3.563366590618683*^9, {3.5633666409847574`*^9, 3.5633472014445753`*^9}, 
   3.563357415798029*^9, 3.563357725330464*^9, 3.563379810027*^9, 
   3.563379849374*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"metric", " ", "inverse"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.526668636283558*^9, 3.5266686389827127`*^9}, {
   3.5266686822181854`*^9, 3.526668683121237*^9}, 3.527081074243763*^9, {
   3.563566738914991*^9, 3.563566742384189*^9}, {3.5635686666380816`*^9, 
   3.563568670990489*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ggtable", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", " ", 
    RowBox[{"Inverse", "[", "gtable", "]"}], " ", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{3.563568669773687*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gg", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"gg", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{"ggtable", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"i", "+", "1"}], ",", 
       RowBox[{"j", "+", "1"}]}], "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5635667496256037`*^9, 3.5635667715388565`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Christoffel", " ", "symbols", " ", "\[CapitalGamma]", 
    RowBox[{"{", 
     RowBox[{"^", "i"}], "}"}], 
    RowBox[{"{", 
     RowBox[{"_", 
      RowBox[{"{", "jk", "}"}]}], "}"}]}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalGamma]", "[", 
     RowBox[{"i_", ",", "j_", ",", "k_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"\[CapitalGamma]", "[", 
      RowBox[{"i", ",", "j", ",", "k"}], "]"}], " ", "=", " ", 
     RowBox[{"FullSimplify", "[", " ", 
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gg", "[", 
           RowBox[{"i", ",", "l"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{"l", ",", "k"}], "]"}], ",", 
              RowBox[{"xxx", "[", "j", "]"}]}], "]"}], "+", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{"l", ",", "j"}], "]"}], ",", 
              RowBox[{"xxx", "[", "k", "]"}]}], "]"}], "-", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{"j", ",", "k"}], "]"}], ",", 
              RowBox[{"xxx", "[", "l", "]"}]}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], " ", 
      "]"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{
  3.5270810908137107`*^9, {3.5633606446193323`*^9, 3.5633606546033497`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Riemann", " ", "tensor", " ", "R", 
    RowBox[{"{", 
     RowBox[{"^", "i"}], "}"}], 
    RowBox[{"{", 
     RowBox[{"_", 
      RowBox[{"{", "jkl", "}"}]}], "}"}]}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"Rupdndndn", "[", 
     RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"Rupdndndn", "[", 
      RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"\[CapitalGamma]", "[", 
         RowBox[{"i", ",", "j", ",", "l"}], "]"}], ",", " ", 
        RowBox[{"xxx", "[", "k", "]"}]}], "]"}], " ", "-", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"\[CapitalGamma]", "[", 
         RowBox[{"i", ",", "j", ",", "k"}], "]"}], ",", " ", 
        RowBox[{"xxx", "[", "l", "]"}]}], "]"}], " ", "+", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalGamma]", "[", 
           RowBox[{"i", ",", "k", ",", "m"}], "]"}], " ", 
          RowBox[{"\[CapitalGamma]", "[", 
           RowBox[{"m", ",", "j", ",", "l"}], "]"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"\[CapitalGamma]", "[", 
           RowBox[{"i", ",", "l", ",", "m"}], "]"}], " ", 
          RowBox[{"\[CapitalGamma]", "[", 
           RowBox[{"m", ",", "j", ",", "k"}], "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "NN"}], "}"}]}], "]"}]}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.5270811065676117`*^9, 3.5270811071866474`*^9}, {
  3.52708124361045*^9, 3.5270812463436065`*^9}, {3.5633606624969635`*^9, 
  3.5633606737757835`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Ricci", " ", "tensor", " ", "R_", 
    RowBox[{"{", "ij", "}"}]}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"Rdndn", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"Rdndn", "[", 
      RowBox[{"i", ",", "j"}], "]"}], " ", "=", " ", 
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{"Rupdndndn", "[", 
        RowBox[{"k", ",", "i", ",", "k", ",", "j"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}]}], "]"}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.5270812326478233`*^9, 3.52708123695807*^9}, 
   3.5636285022151155`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Ricci", " ", "scalar"}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{"Rscal", " ", ":=", " ", 
    RowBox[{"Rscal", " ", "=", " ", 
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "j"}], "]"}], " ", 
        RowBox[{"Rdndn", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], " ", "]"}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{
  3.52708114604587*^9, {3.56336029639552*^9, 3.563360297347122*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Einstein", " ", "tensor", " ", "G_", 
    RowBox[{"{", "ij", "}"}]}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"Gdndn", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"Gdndn", "[", 
      RowBox[{"i", ",", "j"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"Rdndn", "[", 
       RowBox[{"i", ",", "j"}], "]"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", "Rscal", " ", 
       RowBox[{"g", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.5270811936095905`*^9, 3.5270811938036013`*^9}, {
  3.527081259812377*^9, 3.5270812617314863`*^9}, {3.56362883447812*^9, 
  3.5636288351421576`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"gauge", " ", "fields"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5633821051889615`*^9, 3.5633821071233644`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"A1dn", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"A1dn", "[", "i", "]"}], "=", 
    RowBox[{"D", "[", 
     RowBox[{"A1", ",", 
      RowBox[{"dxxx", "[", "i", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A2dn", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"A2dn", "[", "i", "]"}], "=", 
    RowBox[{"D", "[", 
     RowBox[{"A2", ",", 
      RowBox[{"dxxx", "[", "i", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A3dn", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"A3dn", "[", "i", "]"}], "=", 
    RowBox[{"D", "[", 
     RowBox[{"A3", ",", 
      RowBox[{"dxxx", "[", "i", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A4dn", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"A4dn", "[", "i", "]"}], "=", 
    RowBox[{"D", "[", 
     RowBox[{"A4", ",", 
      RowBox[{"dxxx", "[", "i", "]"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.563618590290271*^9, {3.589564349799568*^9, 3.5633627615308447`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Atilde1dn", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Atilde1dn", "[", "i", "]"}], "=", 
    RowBox[{"D", "[", 
     RowBox[{"Atilde1", ",", 
      RowBox[{"dxxx", "[", "i", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Atilde2dn", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Atilde2dn", "[", "i", "]"}], "=", 
    RowBox[{"D", "[", 
     RowBox[{"Atilde2", ",", 
      RowBox[{"dxxx", "[", "i", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Atilde3dn", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Atilde3dn", "[", "i", "]"}], "=", 
    RowBox[{"D", "[", 
     RowBox[{"Atilde3", ",", 
      RowBox[{"dxxx", "[", "i", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Atilde4dn", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Atilde4dn", "[", "i", "]"}], "=", 
    RowBox[{"D", "[", 
     RowBox[{"Atilde4", ",", 
      RowBox[{"dxxx", "[", "i", "]"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.563618585439993*^9, {3.5636220054218245`*^9, 3.5636220054298253`*^9}, {
   3.563622598691758*^9, 3.563622601926943*^9}, {3.589564331253507*^9, 
   3.5633627797808704`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"field", " ", "strengths", " ", "F"}], " ", "=", " ", 
    RowBox[{"d", " ", "A"}]}], ",", " ", 
   RowBox[{"Ftilde", " ", "=", " ", 
    RowBox[{"d", " ", "Atilde"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.563621168283724*^9, 3.563621171420903*^9}, {
  3.5898705207913675`*^9, 3.5633642054144554`*^9}, {3.5898864357475433`*^9, 
  3.5898864373855457`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F1dndn", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F1dndn", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"A1dn", "[", "j", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "i", "]"}]}], "]"}], " ", "-", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"A1dn", "[", "i", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], "//", "FullSimplify"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F2dndn", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F2dndn", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"A2dn", "[", "j", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "i", "]"}]}], "]"}], " ", "-", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"A2dn", "[", "i", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], "//", "FullSimplify"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F3dndn", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F3dndn", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"A3dn", "[", "j", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "i", "]"}]}], "]"}], " ", "-", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"A3dn", "[", "i", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], "//", "FullSimplify"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F4dndn", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F4dndn", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"A4dn", "[", "j", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "i", "]"}]}], "]"}], " ", "-", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"A4dn", "[", "i", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], "//", "FullSimplify"}]}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.563619654031113*^9, 3.5636196648087296`*^9}, {
  3.563630817077783*^9, 3.56363081824185*^9}, {3.5636409903608804`*^9, 
  3.5636409906288958`*^9}, {3.5895643021888447`*^9, 3.563362796020893*^9}, {
  3.563363032131231*^9, 3.563363061601272*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ftilde1dndn", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Ftilde1dndn", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Atilde1dn", "[", "j", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "i", "]"}]}], "]"}], " ", "-", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Atilde1dn", "[", "i", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], "//", "FullSimplify"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ftilde2dndn", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Ftilde2dndn", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Atilde2dn", "[", "j", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "i", "]"}]}], "]"}], " ", "-", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Atilde2dn", "[", "i", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], "//", "FullSimplify"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ftilde3dndn", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Ftilde3dndn", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Atilde3dn", "[", "j", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "i", "]"}]}], "]"}], " ", "-", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Atilde3dn", "[", "i", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], "//", "FullSimplify"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ftilde4dndn", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Ftilde4dndn", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Atilde4dn", "[", "j", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "i", "]"}]}], "]"}], " ", "-", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Atilde4dn", "[", "i", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], "//", "FullSimplify"}]}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.563619667278871*^9, 3.5636196871130056`*^9}, {
   3.5636220097730737`*^9, 3.5636220097830744`*^9}, {3.56362229574243*^9, 
   3.5636222957484303`*^9}, {3.578578030430172*^9, 3.5636308312635946`*^9}, 
   3.5636409975252905`*^9, {3.5895643723248563`*^9, 3.5633628165609217`*^9}, {
   3.5633631406013827`*^9, 3.563363162951414*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F1upup", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F1upup", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], 
        RowBox[{"F1dndn", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F2upup", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F2upup", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], 
        RowBox[{"F2dndn", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F3upup", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F3upup", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], 
        RowBox[{"F3dndn", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F4upup", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F4upup", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], 
        RowBox[{"F4dndn", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5636442215039225`*^9, 3.563644239334754*^9}, {
   3.578587850260002*^9, 3.5636308361218724`*^9}, 3.563641004719702*^9, {
   3.563643037913994*^9, 3.563643038052002*^9}, {3.5895643866006727`*^9, 
   3.5633631012013273`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ftilde1upup", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Ftilde1upup", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], 
        RowBox[{"Ftilde1dndn", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ftilde2upup", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Ftilde2upup", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], 
        RowBox[{"Ftilde2dndn", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ftilde3upup", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Ftilde3upup", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], 
        RowBox[{"Ftilde3dndn", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ftilde4upup", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Ftilde4upup", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], 
        RowBox[{"Ftilde4dndn", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5636442215039225`*^9, 3.563644239334754*^9}, {
   3.578587850260002*^9, 3.5785878625996237`*^9}, {3.578587896404883*^9, 
   3.5636308404111176`*^9}, 3.5636409833684807`*^9, {3.5636430567010684`*^9, 
   3.563643056877078*^9}, {3.58956440123851*^9, 3.56336318833245*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"modified", " ", "field", " ", "strengths"}], " ", "*)"}]], "Input",\

 CellChangeTimes->{{3.5636211745250807`*^9, 3.5636211858757296`*^9}, {
  3.563635365878076*^9, 3.5633602856471014`*^9}, {3.5633628947910385`*^9, 
  3.5633629034810505`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cF1dndn", "[", 
    RowBox[{"i_", ",", " ", "j_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"cF1dndn", "[", 
     RowBox[{"i", ",", " ", "j"}], "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"F1dndn", "[", 
       RowBox[{"i", ",", "j"}], "]"}], "+", 
      RowBox[{"\[Chi]2", " ", 
       RowBox[{"Ftilde3dndn", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}], "+", 
      RowBox[{"\[Chi]3", " ", 
       RowBox[{"Ftilde2dndn", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}], "-", 
      RowBox[{"\[Chi]2", " ", "\[Chi]3", " ", 
       RowBox[{"F4dndn", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}]}], "//", "FullSimplify"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cFtilde2dndn", "[", 
    RowBox[{"i_", ",", " ", "j_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"cFtilde2dndn", "[", 
     RowBox[{"i", ",", " ", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Ftilde2dndn", "[", 
       RowBox[{"i", ",", "j"}], "]"}], "-", 
      RowBox[{"\[Chi]2", " ", 
       RowBox[{"F4dndn", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}]}], "//", "FullSimplify"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cFtilde3dndn", "[", 
    RowBox[{"i_", ",", " ", "j_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"cFtilde3dndn", "[", 
     RowBox[{"i", ",", " ", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Ftilde3dndn", "[", 
       RowBox[{"i", ",", "j"}], "]"}], "-", 
      RowBox[{"\[Chi]3", " ", 
       RowBox[{"F4dndn", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}]}], "//", "FullSimplify"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cF4dndn", "[", 
    RowBox[{"i_", ",", " ", "j_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"cF4dndn", "[", 
     RowBox[{"i", ",", " ", "j"}], "]"}], " ", "=", "  ", 
    RowBox[{
     RowBox[{"F4dndn", "[", 
      RowBox[{"i", ",", "j"}], "]"}], "//", "FullSimplify"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.563620404782054*^9, 3.563620404974065*^9}, {
  3.5636222908701515`*^9, 3.563622295754431*^9}, {3.5636428743710966`*^9, 
  3.5633822486592236`*^9}, {3.5895644183834906`*^9, 3.563363061661272*^9}, {
  3.563363148661394*^9, 3.5633091582571106`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cF1upup", "[", 
    RowBox[{"i_", ",", " ", "j_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"cF1upup", "[", 
     RowBox[{"i", ",", " ", "j"}], "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], " ", 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], " ", 
        RowBox[{"cF1dndn", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], " ", "]"}], "//", 
     "FullSimplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cFtilde2upup", "[", 
    RowBox[{"i_", ",", " ", "j_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"cFtilde2upup", "[", 
     RowBox[{"i", ",", " ", "j"}], "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], " ", 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], " ", 
        RowBox[{"cFtilde2dndn", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], " ", "]"}], "//", 
     "FullSimplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cFtilde3upup", "[", 
    RowBox[{"i_", ",", " ", "j_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"cFtilde3upup", "[", 
     RowBox[{"i", ",", " ", "j"}], "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], " ", 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], " ", 
        RowBox[{"cFtilde3dndn", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], " ", "]"}], "//", 
     "FullSimplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cF4upup", "[", 
    RowBox[{"i_", ",", " ", "j_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"cF4upup", "[", 
     RowBox[{"i", ",", " ", "j"}], "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], " ", 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], " ", 
        RowBox[{"cF4dndn", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], " ", "]"}], "//", 
     "FullSimplify"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.556592179798919*^9, 3.556592200796556*^9}, {
   3.5565923411500025`*^9, 3.556592386202882*^9}, {3.556592866730526*^9, 
   3.55659286914853*^9}, 3.5565930246964035`*^9, {3.5565930721516867`*^9, 
   3.5565931332569942`*^9}, 3.5565946781749077`*^9, {3.556596281494524*^9, 
   3.556596281556924*^9}, {3.5565965015329103`*^9, 3.556596501610911*^9}, {
   3.556961897628477*^9, 3.556961897668479*^9}, {3.5614913608939977`*^9, 
   3.561491370143526*^9}, {3.56362898432769*^9, 3.5635663166242423`*^9}, {
   3.5636241519110003`*^9, 3.563571767918219*^9}, {3.5635718158189588`*^9, 
   3.5635718173690476`*^9}, {3.5635722550670824`*^9, 
   3.5635722552190914`*^9}, {3.5635732091146507`*^9, 
   3.5635732093566647`*^9}, {3.5635733280174513`*^9, 
   3.5635733282144628`*^9}, {3.5635734401248636`*^9, 3.563573440358877*^9}, 
   3.5636244859243083`*^9, {3.563626195453859*^9, 3.563617528381606*^9}, {
   3.5636188355228434`*^9, 3.5636188379408474`*^9}, {3.563630105162595*^9, 
   3.5635634396676955`*^9}, {3.563563749952443*^9, 3.5635637546777134`*^9}, {
   3.563571280421*^9, 3.563571285951*^9}, {3.5635726545039997`*^9, 
   3.563572655233*^9}, {3.56361434984577*^9, 3.56361434985577*^9}, {
   3.563615313712681*^9, 3.5636153217466946`*^9}, {3.5636153620727654`*^9, 
   3.563615367985176*^9}, {3.5636156129992065`*^9, 3.5636156466852655`*^9}, 
   3.563616000283221*^9, {3.5636171915982285`*^9, 3.5636171916382284`*^9}, {
   3.5636180342014647`*^9, 3.563618045439107*^9}, {3.56361858800214*^9, 
   3.5636186076642647`*^9}, {3.5636194057459126`*^9, 
   3.5636194098821487`*^9}, {3.5636197064101095`*^9, 
   3.5636197466044083`*^9}, {3.563620172757783*^9, 3.5636201727607827`*^9}, 
   3.5636204027369366`*^9, {3.5636410159613447`*^9, 3.5636410160613503`*^9}, {
   3.5895644331583357`*^9, 3.5633630874113083`*^9}, {3.5633631486713943`*^9, 
   3.563363183022442*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"scalar", " ", "field", " ", "strengths"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5565925026258864`*^9, 3.556592503218687*^9}, {
  3.589886460301986*^9, 3.5898864630631914`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"d\[CurlyPhi]1dn", "[", "i_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"d\[CurlyPhi]1dn", "[", "i", "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"\[CurlyPhi]1", ",", " ", 
       RowBox[{"xxx", "[", "i", "]"}]}], "]"}], "//", "FullSimplify"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[CurlyPhi]2dn", "[", "i_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"d\[CurlyPhi]2dn", "[", "i", "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"\[CurlyPhi]2", ",", " ", 
       RowBox[{"xxx", "[", "i", "]"}]}], "]"}], "//", "FullSimplify"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[CurlyPhi]3dn", "[", "i_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"d\[CurlyPhi]3dn", "[", "i", "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"\[CurlyPhi]3", ",", " ", 
       RowBox[{"xxx", "[", "i", "]"}]}], "]"}], "//", "FullSimplify"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5895644518744063`*^9, 3.563387527992116*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"d\[Chi]1dn", "[", "i_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"d\[Chi]1dn", "[", "i", "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"\[Chi]1", ",", " ", 
       RowBox[{"xxx", "[", "i", "]"}]}], "]"}], "//", "FullSimplify"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Chi]2dn", "[", "i_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"d\[Chi]2dn", "[", "i", "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"\[Chi]2", ",", " ", 
       RowBox[{"xxx", "[", "i", "]"}]}], "]"}], "//", "FullSimplify"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Chi]3dn", "[", "i_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"d\[Chi]3dn", "[", "i", "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"\[Chi]3", ",", " ", 
       RowBox[{"xxx", "[", "i", "]"}]}], "]"}], "//", "FullSimplify"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5895644626570234`*^9, 3.563387531053291*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"dilaton", " ", "equations"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.561046063239297*^9, 3.5610460667664986`*^9}, 
   3.561490223263929*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CurlyPhi]1eqn", " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "sqg"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"sqg", " ", 
          RowBox[{"gg", "[", 
           RowBox[{"i", ",", "j"}], "]"}], " ", 
          RowBox[{"d\[CurlyPhi]1dn", "[", "i", "]"}]}], ",", 
         RowBox[{"xxx", "[", "j", "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[CurlyPhi]1"}], "]"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"d\[Chi]1dn", "[", "i", "]"}], 
        RowBox[{"d\[Chi]1dn", "[", "j", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "-", 
       "\[CurlyPhi]3"}], "]"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"cFtilde2upup", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"cFtilde2dndn", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "+", 
       "\[CurlyPhi]3"}], "]"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"cF1upup", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"cF1dndn", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "+", 
       "\[CurlyPhi]3"}], "]"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"cFtilde3upup", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"cFtilde3dndn", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "-", 
       "\[CurlyPhi]3"}], "]"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"cF4upup", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"cF4dndn", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"g0", "^", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Exp", "[", "\[CurlyPhi]1", "]"}], "-", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", "\[CurlyPhi]1"}], "]"}], "+", 
       RowBox[{
        RowBox[{"\[Chi]1", "^", "2"}], " ", 
        RowBox[{"Exp", "[", "\[CurlyPhi]1", "]"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5610460772981005`*^9, 3.561046078197152*^9}, {
   3.561046115725299*^9, 3.5610462293367968`*^9}, {3.561046263413746*^9, 
   3.561046275183419*^9}, {3.561047611495852*^9, 3.5610476919234524`*^9}, {
   3.5610477348129053`*^9, 3.561047735091921*^9}, {3.5610491884850507`*^9, 
   3.561049250087574*^9}, {3.5614633573898325`*^9, 3.5614633823654766`*^9}, {
   3.5614634496795945`*^9, 3.5614634586652107`*^9}, {3.561490285421484*^9, 
   3.561490353695389*^9}, {3.561490416166962*^9, 3.5614904456706495`*^9}, 
   3.5614904787285404`*^9, {3.563623222314*^9, 3.563563705943926*^9}, {
   3.5635637444731293`*^9, 3.56356374448213*^9}, {3.563569336943*^9, 
   3.5635693537349997`*^9}, {3.563572700869*^9, 3.563572706718*^9}, {
   3.56361434265576*^9, 3.5636143658757925`*^9}, {3.5636146580512037`*^9, 
   3.5636146735512257`*^9}, {3.5636153136814804`*^9, 
   3.5636153680007763`*^9}, {3.5636177808179717`*^9, 
   3.5636177980859594`*^9}, {3.563618039522769*^9, 3.5636180395317693`*^9}, {
   3.5636183054969816`*^9, 3.563618322586959*^9}, {3.5636193892279673`*^9, 
   3.563619425020015*^9}, {3.5636201440151386`*^9, 3.5636201778900766`*^9}, {
   3.563621033133993*^9, 3.563621045873722*^9}, {3.5636225534781723`*^9, 
   3.5633630876013083`*^9}, {3.563363148681394*^9, 3.5633091731289606`*^9}, {
   3.5907002684332895`*^9, 3.5633151946742415`*^9}, {3.5633155131194553`*^9, 
   3.5633155135084777`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CurlyPhi]2eqn", " ", ":=", "  ", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "sqg"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"sqg", " ", 
          RowBox[{"gg", "[", 
           RowBox[{"i", ",", "j"}], "]"}], " ", 
          RowBox[{"d\[CurlyPhi]2dn", "[", "i", "]"}]}], ",", 
         RowBox[{"xxx", "[", "j", "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[CurlyPhi]2"}], "]"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"d\[Chi]2dn", "[", "i", "]"}], 
        RowBox[{"d\[Chi]2dn", "[", "j", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "-", 
       "\[CurlyPhi]3"}], "]"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"cFtilde2upup", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"cFtilde2dndn", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "+", 
       "\[CurlyPhi]3"}], "]"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"cF1upup", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"cF1dndn", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "+", 
       "\[CurlyPhi]3"}], "]"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"cFtilde3upup", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"cFtilde3dndn", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "-", 
       "\[CurlyPhi]3"}], "]"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"cF4upup", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"cF4dndn", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"g0", "^", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Exp", "[", "\[CurlyPhi]2", "]"}], "-", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", "\[CurlyPhi]2"}], "]"}], "+", 
       RowBox[{
        RowBox[{"\[Chi]2", "^", "2"}], " ", 
        RowBox[{"Exp", "[", "\[CurlyPhi]2", "]"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.561490268821534*^9, {3.56149037102438*^9, 3.561490396053812*^9}, {
   3.561490467684909*^9, 3.5614904757633705`*^9}, {3.563630541844327*^9, 
   3.563563705963927*^9}, {3.56356375025646*^9, 3.563563750265461*^9}, {
   3.563569355859*^9, 3.563569371949*^9}, {3.563572715862*^9, 
   3.563572721383*^9}, {3.56361434991577*^9, 3.56361434991577*^9}, {
   3.5636146580312037`*^9, 3.5636146735112257`*^9}, {3.5636153136970806`*^9, 
   3.563615368016376*^9}, {3.5636177808379726`*^9, 3.563617798130962*^9}, {
   3.563618034631489*^9, 3.5636180458801327`*^9}, {3.563618305503982*^9, 
   3.5636183225929594`*^9}, {3.5636193892329674`*^9, 3.563619425028015*^9}, {
   3.563620144051141*^9, 3.563620172826787*^9}, {3.5636210331439943`*^9, 
   3.563621045883723*^9}, {3.563622555631295*^9, 3.5633630876213083`*^9}, {
   3.563363148691394*^9, 3.5633091809504085`*^9}, {3.590700306810485*^9, 
   3.563315199139497*^9}, {3.563315511335354*^9, 3.5633155116863737`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CurlyPhi]3eqn", " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "sqg"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"sqg", " ", 
          RowBox[{"gg", "[", 
           RowBox[{"i", ",", "j"}], "]"}], " ", 
          RowBox[{"d\[CurlyPhi]3dn", "[", "i", "]"}]}], ",", 
         RowBox[{"xxx", "[", "j", "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[CurlyPhi]3"}], "]"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"d\[Chi]3dn", "[", "i", "]"}], 
        RowBox[{"d\[Chi]3dn", "[", "j", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "-", 
       "\[CurlyPhi]3"}], "]"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"cFtilde2upup", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"cFtilde2dndn", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "+", 
       "\[CurlyPhi]3"}], "]"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"cF1upup", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"cF1dndn", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "+", 
       "\[CurlyPhi]3"}], "]"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"cFtilde3upup", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"cFtilde3dndn", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "-", 
       "\[CurlyPhi]3"}], "]"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"cF4upup", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"cF4dndn", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"g0", "^", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Exp", "[", "\[CurlyPhi]3", "]"}], "-", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", "\[CurlyPhi]3"}], "]"}], "+", 
       RowBox[{
        RowBox[{"\[Chi]3", "^", "2"}], " ", 
        RowBox[{"Exp", "[", "\[CurlyPhi]3", "]"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.561490270411626*^9, 3.561490270506631*^9}, {
  3.5614903740925555`*^9, 3.5614904066244164`*^9}, {3.5614904851679087`*^9, 
  3.5614904929953566`*^9}, {3.563623271637*^9, 3.56356370601493*^9}, {
  3.5635637551717415`*^9, 3.563563755179742*^9}, {3.5635693771070004`*^9, 
  3.563569379157*^9}, {3.5636146580912037`*^9, 3.5636146735712256`*^9}, {
  3.5636153136970806`*^9, 3.563615368016376*^9}, {3.563617780878975*^9, 
  3.563617798149963*^9}, {3.5636183055119824`*^9, 3.56361832259896*^9}, {
  3.563619389237968*^9, 3.5636194250330153`*^9}, {3.563620144068142*^9, 
  3.563620156312842*^9}, {3.5636210331539946`*^9, 3.563621045894723*^9}, {
  3.563622563293733*^9, 3.5633630876213083`*^9}, {3.563363148691394*^9, 
  3.563309188162821*^9}, {3.590700308710593*^9, 3.563315197007375*^9}, {
  3.563315508515192*^9, 3.5633155089272156`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\[CurlyPhi]1eqn", ",", " ", "\[CurlyPhi]2eqn", ",", " ", 
     "\[CurlyPhi]3eqn"}], "}"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "\[Rule]", "r00"}], ",", 
     RowBox[{"u", "\[Rule]", "u00"}]}], "}"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.5610477392341585`*^9, 3.561047750401797*^9}, {
   3.561049168823926*^9, 3.561049174106228*^9}, 3.5614633596050367`*^9, {
   3.561490236186668*^9, 3.5614902559517984`*^9}, {3.563629793361516*^9, 
   3.5636297951646194`*^9}, {3.5636310166744857`*^9, 3.5636310228498387`*^9}, 
   3.563631058746892*^9, {3.5636363005707073`*^9, 3.5635721886012807`*^9}, {
   3.5635723024537926`*^9, 3.563572305602973*^9}, {3.5635723840074573`*^9, 
   3.5635723853505344`*^9}, {3.5635724705914097`*^9, 3.563572472847539*^9}, 
   3.5636177864996595`*^9, {3.563618899763756*^9, 3.56356370602293*^9}, {
   3.563614658111204*^9, 3.5636146735712256`*^9}, {3.563617780896976*^9, 
   3.563617798155963*^9}, {3.5636201440831423`*^9, 3.563620156316842*^9}, {
   3.563622547489829*^9, 3.5633154817496614`*^9}, {3.563315517940731*^9, 
   3.5633155180437374`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.5610477423363357`*^9, 3.561047750711815*^9}, {
   3.5610491692829523`*^9, 3.5610492638513613`*^9}, 3.5610499743459992`*^9, 
   3.561050372247758*^9, {3.5610505021911907`*^9, 3.5610505092445936`*^9}, 
   3.5610617446682234`*^9, {3.5610617748669505`*^9, 3.5610618074958167`*^9}, 
   3.5610618397456613`*^9, 3.561061931961936*^9, 3.5610620030630026`*^9, {
   3.561108042643254*^9, 3.5611080617103443`*^9}, 3.5611083489817753`*^9, 
   3.561108430170419*^9, 3.561108545272002*^9, 3.561129096388406*^9, 
   3.561145512673525*^9, 3.561147738541837*^9, 3.5611477802062206`*^9, {
   3.5612394045800533`*^9, 3.5612394341057425`*^9}, 3.5614634741872377`*^9, 
   3.561463568785804*^9, {3.5614742799521008`*^9, 3.5614743007313375`*^9}, 
   3.561474415360338*^9, 3.5614744916912727`*^9, 3.5614745318613434`*^9, 
   3.5614905651824856`*^9, 3.5614923727048697`*^9, 3.5614924985210657`*^9, 
   3.561543709550334*^9, 3.5615439135860043`*^9, 3.5615445378897123`*^9, 
   3.5636187997358475`*^9, 3.5636279505480113`*^9, {3.5636298178999195`*^9, 
   3.5636298415722733`*^9}, 3.5636298923211765`*^9, 3.563630896954638*^9, {
   3.563631023459874*^9, 3.563631058998906*^9}, 3.5636362523209476`*^9, {
   3.5636363018717813`*^9, 3.563566346876973*^9}, 3.563622855928*^9, 
   3.563623114183*^9, 3.563623170571*^9, 3.5636232482980003`*^9, 
   3.563623284293*^9, {3.563623431347*^9, 3.563571829246727*^9}, 
   3.5635720635181265`*^9, 3.5635721042684574`*^9, {3.5635721685401335`*^9, 
   3.563572188959301*^9}, 3.5635722687778664`*^9, 3.563572302843815*^9, {
   3.5635723816503224`*^9, 3.5635723860915766`*^9}, 3.563572473376569*^9, 
   3.563572959289362*^9, 3.5635730696376734`*^9, 3.5635731003714314`*^9, 
   3.563573218975215*^9, 3.5635732662069163`*^9, 3.5635733122375493`*^9, 
   3.5635733426452885`*^9, {3.5635734496104064`*^9, 3.5635734926158657`*^9}, 
   3.5635735556784735`*^9, 3.5635735926295867`*^9, {3.563622480197384*^9, 
   3.5636225454551163`*^9}, 3.5636225897196484`*^9, 3.5636226236405883`*^9, 
   3.5636228836184587`*^9, 3.5636230458387365`*^9, 3.5636242250070887`*^9, 
   3.5636243327112427`*^9, {3.5636255490487103`*^9, 3.563625578283162*^9}, 
   3.56362569678097*^9, 3.5636258300832043`*^9, {3.5636259770822625`*^9, 
   3.5636260236337442`*^9}, 3.5636292562752223`*^9, {3.56362933432216*^9, 
   3.563615458397503*^9}, 3.563615506573583*^9, 3.563615807418007*^9, 
   3.563616479611365*^9, 3.5636166413846493`*^9, 3.563616689245533*^9, {
   3.563616956587143*^9, 3.5636170061072216`*^9}, 3.563617059632907*^9, 
   3.5636171156682053`*^9, 3.563617572202083*^9, 3.5636177386543756`*^9, 
   3.5636177891360645`*^9, {3.563618872838109*^9, 3.5636189023689604`*^9}, 
   3.5636190983177013`*^9, {3.563622248040392*^9, 3.563622274342038*^9}, 
   3.563622318599316*^9, 3.5636223631373944`*^9, 3.563623419681351*^9, 
   3.563623946815278*^9, 3.5636241447640257`*^9, 3.563624267941842*^9, 
   3.563638037186825*^9, 3.5636381678332973`*^9, 3.5636382900482874`*^9, {
   3.5636383468465357`*^9, 3.5636383722739906`*^9}, 3.5636384177655926`*^9, 
   3.5636384764499493`*^9, 3.563638619537133*^9, {3.5636389945125804`*^9, 
   3.5636300261942563`*^9}, 3.5636301263006325`*^9, 3.563630191387546*^9, 
   3.56363023374162*^9, 3.563630268373681*^9, 3.5636303150333633`*^9, {
   3.5636303652130513`*^9, 3.563630380953479*^9}, {3.5636304384083796`*^9, 
   3.5636304541488075`*^9}, 3.563630504198095*^9, 3.563630536755352*^9, 
   3.563630596487857*^9, 3.56363066074437*^9, 3.563630698278036*^9, {
   3.56363076322095*^9, 3.5636307841249866`*^9}, {3.5636308216274524`*^9, 
   3.563630843717091*^9}, {3.563630875977948*^9, 3.5635721080771246`*^9}, 
   3.563572183963236*^9, 3.563572574021787*^9, 3.5635726470318966`*^9, 
   3.563572707441991*^9, {3.56357277343009*^9, 3.5635727895781174`*^9}, 
   3.563572834578187*^9, 3.56357293516035*^9, {3.563573498030143*^9, 
   3.5635631362743425`*^9}, 3.5635634162953587`*^9, 3.5635636444464083`*^9, 
   3.5635639800436034`*^9, {3.563608176605788*^9, 3.5635692018599997`*^9}, 
   3.5635696677*^9, 3.5635716330480003`*^9, 3.563572112977*^9, 
   3.563573044824*^9, 3.5636135000633297`*^9, 3.56361397110524*^9, 
   3.563614563430071*^9, 3.5636148718495092`*^9, 3.5636155763235416`*^9, 
   3.5636158396411734`*^9, 3.5636163165804863`*^9, 3.5636169616779003`*^9, 
   3.5636171510581713`*^9, 3.5636173997251744`*^9, 3.563617999190462*^9, 
   3.5636182374530897`*^9, 3.5636185175721116`*^9, 3.5636191564376526`*^9, 
   3.5636193477945976`*^9, 3.563619615472908*^9, 3.5636200981795173`*^9, 
   3.563620364646758*^9, 3.5636212340284843`*^9, 3.563621540744027*^9, 
   3.563622198197851*^9, 3.5636225217593575`*^9, 3.563629398623313*^9, 
   3.5636329851086135`*^9, 3.5785777935214195`*^9, {3.5785782870969334`*^9, 
   3.56363518044055*^9}, 3.5636433475277634`*^9, 3.563643553192054*^9, {
   3.563645225825343*^9, 3.563565636406234*^9}, 3.5635664936492653`*^9, 
   3.5635668863297253`*^9, 3.563631024582652*^9, 3.5636412023010025`*^9, {
   3.5636432271868196`*^9, 3.5635656332632327`*^9}, 3.5635670974071136`*^9, {
   3.5787710219631624`*^9, 3.563616001151153*^9}, 3.5636244835882735`*^9, 
   3.5636247698806486`*^9, 3.563625780507453*^9, 3.5636260343179703`*^9, 
   3.563628063659042*^9, {3.563640109948577*^9, 3.563398298170894*^9}, 
   3.5633988149715548`*^9, 3.563399037364095*^9, {3.5633993538606515`*^9, 
   3.5633993753574896`*^9}, 3.563399526152318*^9, {3.563399722503419*^9, 
   3.563315274967617*^9}, {3.563383135386903*^9, 3.563349027871437*^9}, 
   3.5633490675111065`*^9, 3.5633491790045023`*^9, 3.56334955911477*^9, 
   3.5633495942772317`*^9, 3.563380148456802*^9, 3.563380196005686*^9, 
   3.5633802539597874`*^9, 3.5633805095662365`*^9, 3.5633805920747814`*^9, 
   3.563380643788872*^9, 3.5633807181386023`*^9, 3.5633822430222273`*^9, 
   3.5633824111749225`*^9, {3.5633837170209804`*^9, 3.56330699815*^9}, 
   3.563307034892*^9, 3.563308035658*^9, 3.563308490158*^9, 3.563308999891*^9,
    3.563309994619*^9, 3.5633100311429996`*^9, 3.563310093467*^9, 
   3.563310183916*^9, {3.56331969391*^9, 3.5633197213348*^9}, 
   3.5633197546563997`*^9, 3.5633198518132*^9, 3.5633771669076276`*^9, 
   3.563378470955433*^9, 3.5633809167362843`*^9, 3.563387617076211*^9, 
   3.563388430443733*^9, 3.563389269697736*^9, 3.5633899565330205`*^9, 
   3.56339005984793*^9, 3.563390163858879*^9, {3.5633902832297063`*^9, 
   3.563341032874307*^9}, 3.5633417520734425`*^9, 3.5633421228576508`*^9, 
   3.563348042406954*^9, 3.563348134268895*^9, 3.5633482681170607`*^9, 
   3.56334885820848*^9, 3.563349023520969*^9, 3.5633520393490343`*^9, 
   3.5633606995938287`*^9, 3.5633608160958333`*^9, 3.5633613244170084`*^9, 
   3.5633617122177963`*^9, 3.5633621150504866`*^9, 3.5633624972656555`*^9, 
   3.5633629498011155`*^9, 3.5633633692429924`*^9, 3.563363825059635*^9, {
   3.563364804365102*^9, 3.5633093388084373`*^9}, 3.563343619787159*^9, 
   3.563381484426066*^9, 3.5633853326140003`*^9, 3.563385405402*^9, 
   3.56338546555*^9, 3.563385888866*^9, 3.5633859199639997`*^9, 
   3.5633859708719997`*^9, 3.563389088858*^9, 3.563389875613*^9, 
   3.563390101376*^9, 3.563390136171*^9, 3.5633901952320004`*^9, {
   3.563390740166*^9, 3.563390767793*^9}, 3.563390971476*^9, 
   3.56339105029*^9, {3.563391114678*^9, 3.563307445142783*^9}, 
   3.563307568593844*^9, 3.5633080504334035`*^9, 3.5633084594848003`*^9, 
   3.5633085629067154`*^9, 3.5633087639862165`*^9, {3.56330881300202*^9, 
   3.563308824679688*^9}, 3.563308908322472*^9, {3.5633154774514155`*^9, 
   3.5633155033478966`*^9}, 3.5633157329370284`*^9, 3.563362325383042*^9, {
   3.5633710551880336`*^9, 3.563358596556034*^9}, 3.5633636409724016`*^9, 
   3.563363677156457*^9, {3.5633637347605395`*^9, 3.5633637641765842`*^9}, {
   3.5633637948146353`*^9, 3.5633638239546866`*^9}, 3.5633638641107464`*^9, 
   3.5633638947807956`*^9, 3.563365172294203*^9, 3.563365966687757*^9, 
   3.5633660049278164`*^9, 3.5633660368658676`*^9, 3.5633661814820747`*^9, 
   3.563366418656435*^9, 3.56336651254257*^9, 3.5633665541566305`*^9, 
   3.5633665990206957`*^9, {3.563366642856761*^9, 3.5633472033526845`*^9}, 
   3.5633574176200333`*^9, 3.5633577274004726`*^9, 3.563379812097*^9, 
   3.56337985146*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"axion", " ", "equations"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5614909296623325`*^9, 3.561490934656618*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]1eqn", " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "sqg"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"sqg", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{"2", " ", "\[CurlyPhi]1"}], "]"}], 
          RowBox[{"gg", "[", 
           RowBox[{"i", ",", "j"}], "]"}], " ", 
          RowBox[{"d\[Chi]1dn", "[", "i", "]"}]}], ",", 
         RowBox[{"xxx", "[", "j", "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "4"}], "/", "sqg"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Signature", "[", 
         RowBox[{"{", 
          RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"cFtilde2dndn", "[", 
            RowBox[{"i", ",", "j"}], "]"}], 
           RowBox[{"cFtilde3dndn", "[", 
            RowBox[{"k", ",", "l"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"cF1dndn", "[", 
            RowBox[{"i", ",", "j"}], "]"}], 
           RowBox[{"cF4dndn", "[", 
            RowBox[{"k", ",", "l"}], "]"}]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"g0", "^", "2"}], " ", "\[Chi]1", " ", 
     RowBox[{"Exp", "[", "\[CurlyPhi]1", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.561490961541156*^9, 3.5614909908608327`*^9}, {
   3.561491057862665*^9, 3.5614911511780024`*^9}, {3.5614912403391023`*^9, 
   3.5614912420512*^9}, {3.563623153936*^9, 3.56362316302*^9}, {
   3.5636233835699997`*^9, 3.563563785228797*^9}, {3.563573045270504*^9, 
   3.5635730463605056`*^9}, {3.563573228561761*^9, 3.563563694235256*^9}, {
   3.5635637444881306`*^9, 3.563563744494131*^9}, {3.563569385767*^9, 
   3.56356939167*^9}, {3.563572733731*^9, 3.563572741778*^9}, {
   3.5636143426857595`*^9, 3.563614365905792*^9}, {3.5636146581312037`*^9, 
   3.5636146735912256`*^9}, 3.5636153136970806`*^9, {3.563615348641142*^9, 
   3.5636153621507654`*^9}, {3.563617789404463*^9, 3.563617789409463*^9}, {
   3.5636180395387697`*^9, 3.5636180395527706`*^9}, {3.563618305516983*^9, 
   3.56361832260396*^9}, {3.563619389241968*^9, 3.5636194057979155`*^9}, {
   3.563620144087143*^9, 3.563620177901077*^9}, {3.5636210331629953`*^9, 
   3.5636210459007235`*^9}, 3.5636225659828873`*^9, 3.563633836682909*^9, {
   3.5785783341466165`*^9, 3.5633814467866044`*^9}, {3.5633884825054283`*^9, 
   3.5633630617112722`*^9}, {3.563363148701394*^9, 3.5633155392739515`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]2eqn", " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "sqg"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"sqg", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{"2", " ", "\[CurlyPhi]2"}], "]"}], 
          RowBox[{"gg", "[", 
           RowBox[{"i", ",", "j"}], "]"}], " ", 
          RowBox[{"d\[Chi]2dn", "[", "i", "]"}]}], ",", 
         RowBox[{"xxx", "[", "j", "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "-", 
          "\[CurlyPhi]3"}], "]"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"cFtilde2upup", "[", 
            RowBox[{"i", ",", "j"}], "]"}], 
           RowBox[{"F4dndn", "[", 
            RowBox[{"i", ",", "j"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "+", 
          "\[CurlyPhi]3"}], "]"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"cF1upup", "[", 
            RowBox[{"i", ",", "j"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Ftilde3dndn", "[", 
               RowBox[{"i", ",", "j"}], "]"}]}], "+", 
             RowBox[{"\[Chi]3", " ", 
              RowBox[{"F4dndn", "[", 
               RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}]}], ")"}]}], 
    "-", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "4"}], "/", "sqg"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Signature", "[", 
         RowBox[{"{", 
          RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[Chi]1"}], " ", 
           RowBox[{"cFtilde3dndn", "[", 
            RowBox[{"i", ",", "j"}], "]"}], 
           RowBox[{"F4dndn", "[", 
            RowBox[{"k", ",", "l"}], "]"}]}], "+", 
          RowBox[{"\[Chi]1", " ", 
           RowBox[{"cF4dndn", "[", 
            RowBox[{"i", ",", "j"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Ftilde3dndn", "[", 
              RowBox[{"k", ",", "l"}], "]"}], "-", 
             RowBox[{"\[Chi]3", " ", 
              RowBox[{"F4dndn", "[", 
               RowBox[{"k", ",", "l"}], "]"}]}]}], ")"}]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"g0", "^", "2"}], " ", "\[Chi]2", " ", 
     RowBox[{"Exp", "[", "\[CurlyPhi]2", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.561491284292616*^9, 3.561491295658266*^9}, {
   3.5614915707670016`*^9, 3.5614916322565184`*^9}, {3.5614920763959217`*^9, 
   3.561492168959216*^9}, {3.561492420289592*^9, 3.56149242148866*^9}, {
   3.563623414543*^9, 3.5635637884888015`*^9}, {3.563631380915739*^9, 
   3.5635730513105125`*^9}, {3.5635732333417673`*^9, 3.563563706035931*^9}, {
   3.563563744500131*^9, 3.563563755189742*^9}, {3.5635693945290003`*^9, 
   3.563569409039*^9}, {3.563571350406*^9, 3.5635713701429996`*^9}, {
   3.563571722468*^9, 3.563571761293*^9}, {3.563571870646*^9, 
   3.563571871547*^9}, {3.563572557917*^9, 3.563572558149*^9}, {
   3.5635727355220003`*^9, 3.563572760424*^9}, {3.56361434267576*^9, 
   3.5636143658857927`*^9}, {3.563614658121204*^9, 3.5636146735812254`*^9}, {
   3.5636153217934947`*^9, 3.5636153679227757`*^9}, {3.5636177809039764`*^9, 
   3.5636177981749644`*^9}, {3.5636180346574907`*^9, 3.563618045894133*^9}, {
   3.5636183106822777`*^9, 3.5636183226099606`*^9}, {3.5636193892459683`*^9, 
   3.563619415588475*^9}, {3.56361984506604*^9, 3.5636198616389875`*^9}, {
   3.5636201440951433`*^9, 3.5636201779110775`*^9}, {3.5636210331689954`*^9, 
   3.563621045907724*^9}, {3.563622295762431*^9, 3.5636222957674313`*^9}, 
   3.5636225679249983`*^9, {3.563633853312538*^9, 3.5636338618145533`*^9}, {
   3.5785783375630226`*^9, 3.563643043621333*^9}, {3.5636430852913914`*^9, 
   3.5636431092114253`*^9}, {3.563643590422106*^9, 3.563381452199814*^9}, {
   3.563388469344675*^9, 3.563363087641309*^9}, {3.563363154501402*^9, 
   3.563315547028395*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]3eqn", " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "sqg"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"sqg", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{"2", " ", "\[CurlyPhi]3"}], "]"}], 
          RowBox[{"gg", "[", 
           RowBox[{"i", ",", "j"}], "]"}], " ", 
          RowBox[{"d\[Chi]3dn", "[", "i", "]"}]}], ",", 
         RowBox[{"xxx", "[", "j", "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "+", 
          "\[CurlyPhi]3"}], "]"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"cF1upup", "[", 
            RowBox[{"i", ",", "j"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Ftilde2dndn", "[", 
              RowBox[{"i", ",", "j"}], "]"}], "-", 
             RowBox[{"\[Chi]2", " ", 
              RowBox[{"F4dndn", "[", 
               RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "+", 
          "\[CurlyPhi]3"}], "]"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"cFtilde3upup", "[", 
            RowBox[{"i", ",", "j"}], "]"}], " ", 
           RowBox[{"F4dndn", "[", 
            RowBox[{"i", ",", "j"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}]}], ")"}]}], 
    "-", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "4"}], "/", "sqg"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Signature", "[", 
         RowBox[{"{", 
          RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Chi]1", " ", 
           RowBox[{"cF4dndn", "[", 
            RowBox[{"i", ",", "j"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Ftilde2dndn", "[", 
               RowBox[{"k", ",", "l"}], "]"}]}], "+", 
             RowBox[{"\[Chi]2", " ", 
              RowBox[{"F4dndn", "[", 
               RowBox[{"k", ",", "l"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"\[Chi]1", " ", 
           RowBox[{"cFtilde2dndn", "[", 
            RowBox[{"i", ",", "j"}], "]"}], 
           RowBox[{"F4dndn", "[", 
            RowBox[{"k", ",", "l"}], "]"}]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"g0", "^", "2"}], " ", "\[Chi]3", " ", 
     RowBox[{"Exp", "[", "\[CurlyPhi]3", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.561491286139722*^9, 3.561491291061003*^9}, {
   3.56149165168963*^9, 3.5614917156512885`*^9}, {3.561492184812123*^9, 
   3.561492302632862*^9}, {3.5614924235017753`*^9, 3.5614924247778482`*^9}, {
   3.5636234209639997`*^9, 3.5635637919988065`*^9}, {3.56357305621052*^9, 
   3.5635730570005207`*^9}, {3.563573238841775*^9, 3.5635637060599327`*^9}, {
   3.563563744510132*^9, 3.563563755203743*^9}, {3.563569415093*^9, 
   3.5635694169890003`*^9}, {3.563571376332*^9, 3.5635713846*^9}, 
   3.563571690415*^9, {3.5635727657799997`*^9, 3.563572774816*^9}, {
   3.56361434269576*^9, 3.5636143659157925`*^9}, {3.563614658151204*^9, 
   3.563614673601226*^9}, {3.5636153217934947`*^9, 3.5636153679539757`*^9}, {
   3.5636156130148067`*^9, 3.5636156130148067`*^9}, {3.5636156466852655`*^9, 
   3.5636156467008653`*^9}, {3.5636177809229774`*^9, 3.563617798188965*^9}, {
   3.5636180346734915`*^9, 3.5636180459061337`*^9}, {3.563618305522983*^9, 
   3.5636183169356356`*^9}, {3.563619389250969*^9, 3.563619420381749*^9}, {
   3.563619885040326*^9, 3.5636199038824043`*^9}, {3.563620144104144*^9, 
   3.563620177919078*^9}, {3.5636210331739955`*^9, 3.5636210459127245`*^9}, {
   3.5636222910481615`*^9, 3.563622291056162*^9}, 3.5636225704821444`*^9, {
   3.563633941296693*^9, 3.563633941967494*^9}, {3.578578343584633*^9, 
   3.5633814551950192`*^9}, {3.563388450927622*^9, 3.5633630876513085`*^9}, {
   3.5633631487113943`*^9, 3.5633092018496037`*^9}, {3.563315551784667*^9, 
   3.5633155547018337`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Chi]1eqn", ",", "\[Chi]2eqn", ",", "\[Chi]3eqn"}], "}"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "\[Rule]", "r00"}], ",", 
     RowBox[{"u", "\[Rule]", "u00"}]}], "}"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.563625219283353*^9, 3.5636252210534544`*^9}, {
   3.5636256200162735`*^9, 3.56334932586316*^9}, {3.5633815873557305`*^9, 
   3.563319868396*^9}, 3.563377134221758*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.5636255359494653`*^9, 3.563625780716465*^9, 3.5636260345399833`*^9, 
   3.5636280638700542`*^9, {3.563640110171589*^9, 3.563398298400894*^9}, 
   3.5633988151915545`*^9, 3.5633995263823185`*^9, {3.5633997227234197`*^9, 
   3.563315275264018*^9}, 3.563349027933837*^9, 3.563349067604707*^9, 
   3.563349179066902*^9, {3.563349316783944*^9, 3.563349326097161*^9}, 
   3.56334955917717*^9, 3.563349594324032*^9, 3.563380148519202*^9, 
   3.5633801960524855`*^9, 3.5633802540221877`*^9, 3.563380509613036*^9, 
   3.563380592121581*^9, 3.563380643835672*^9, 3.563380718201003*^9, 
   3.5633824483341875`*^9, {3.5633837171769805`*^9, 3.5633069983*^9}, 
   3.563307035064*^9, 3.563308035829*^9, 3.563308490381*^9, 3.563309000151*^9,
    3.563309994836*^9, 3.563310031356*^9, 3.5633100937060003`*^9, 
   3.563310184132*^9, {3.5633196941284*^9, 3.5633197215532*^9}, 
   3.563319754906*^9, 3.5633198527804003`*^9, 3.5633198845108*^9, 
   3.56337716729665*^9, 3.56337847352258*^9, 3.5633809192212777`*^9, 
   3.5633876197653646`*^9, 3.5633884331148863`*^9, 3.563389320207625*^9, 
   3.563389959391184*^9, 3.563390062768097*^9, 3.5633901666880407`*^9, {
   3.5633902858598566`*^9, 3.563341035058432*^9}, 3.563341754396576*^9, 
   3.5633421249727716`*^9, 3.5633481369030457`*^9, 3.5633482701570635`*^9, 
   3.563348860283283*^9, 3.563349026260973*^9, 3.5633520423442397`*^9, 
   3.563360819184639*^9, 3.5633613274278135`*^9, 3.5633617153078003`*^9, 
   3.563362118339675*^9, 3.563362500385659*^9, 3.5633629528811197`*^9, 
   3.563363372322997*^9, 3.56336382831964*^9, {3.5633648074772797`*^9, 
   3.563309342064624*^9}, 3.5633436229671636`*^9, 3.5633814874680715`*^9, 
   3.563385921814*^9, 3.563385973082*^9, 3.563389091201*^9, 
   3.5633898779300003`*^9, 3.5633901037799997`*^9, 3.563390138541*^9, 
   3.5633901975699997`*^9, 3.563390770633*^9, 3.563390974135*^9, 
   3.563391053435*^9, {3.563391117087*^9, 3.563307447955944*^9}, 
   3.563307571437007*^9, 3.563308053258565*^9, 3.563308462314962*^9, 
   3.5633085657218766`*^9, 3.563308827489849*^9, 3.563308911799671*^9, 
   3.5633155617572374`*^9, 3.5633157364682302`*^9, 3.5633623289850483`*^9, {
   3.563371058308039*^9, 3.563358599636038*^9}, 3.5633636422224035`*^9, 
   3.5633636775564575`*^9, {3.56336373527054*^9, 3.563363764706585*^9}, {
   3.563363794994636*^9, 3.563363824304687*^9}, 3.563363864510747*^9, 
   3.5633638951807957`*^9, 3.563365172684203*^9, 3.563365967129759*^9, 
   3.5633660053798184`*^9, 3.563366037307869*^9, 3.563366181924076*^9, 
   3.563366419118437*^9, 3.5633665129525704`*^9, 3.5633665548866315`*^9, 
   3.563366600710698*^9, {3.5633666434267616`*^9, 3.563347203903716*^9}, 
   3.563357418230034*^9, 3.563357728100474*^9, 3.5633798126730003`*^9, 
   3.563379852102*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"gauge", " ", "field", " ", "equations"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.56149244352392*^9, 3.5614924484122*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"F1eqnup", "[", "i_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"F1eqnup", "[", "i", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "sqg"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"sqg", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Exp", "[", 
               RowBox[{
                RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "+", 
                "\[CurlyPhi]3"}], "]"}], 
              RowBox[{"cF1upup", "[", 
               RowBox[{"i", ",", "j"}], "]"}]}], ")"}]}], ",", " ", 
           RowBox[{"xxx", "[", "j", "]"}]}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], " ", "-", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "/", "sqg"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Signature", "[", 
           RowBox[{"{", 
            RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], " ", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"\[Chi]1", " ", 
             RowBox[{"F4dndn", "[", 
              RowBox[{"k", ",", "l"}], "]"}]}], ",", 
            RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "NN"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}]}]}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.561544029971661*^9, 3.5615440314317446`*^9}, {
   3.561544219487501*^9, 3.5615442599298143`*^9}, {3.5635636946532803`*^9, 
   3.563563706074933*^9}, 3.5635637445411334`*^9, {3.563569438981*^9, 
   3.5635694397*^9}, 3.563572797525*^9, {3.56361434272576*^9, 
   3.5636143659357924`*^9}, {3.563614658171204*^9, 3.5636146736212254`*^9}, 
   3.563615321809095*^9, 3.563615367969576*^9, {3.5636177809499793`*^9, 
   3.563617798205966*^9}, 3.5636180395957727`*^9, {3.5636193892589693`*^9, 
   3.563619409861148*^9}, {3.5636201441221447`*^9, 3.563620177937079*^9}, {
   3.563633975959954*^9, 3.563633976474755*^9}, {3.578578365315471*^9, 
   3.5633630876713085`*^9}, {3.563363207872477*^9, 3.5633090824897766`*^9}, {
   3.563379553571*^9, 3.563379566885*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"F2eqnup", "[", "i_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"F2eqnup", "[", "i", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "sqg"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"sqg", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "-", 
                 "\[CurlyPhi]3"}], "]"}], 
               RowBox[{"cFtilde2upup", "[", 
                RowBox[{"i", ",", "j"}], "]"}]}], "+", 
              RowBox[{"\[Chi]3", " ", 
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "+", 
                 "\[CurlyPhi]3"}], "]"}], 
               RowBox[{"cF1upup", "[", 
                RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], ",", " ", 
           RowBox[{"xxx", "[", "j", "]"}]}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "/", "sqg"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Signature", "[", 
           RowBox[{"{", 
            RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], " ", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"\[Chi]1", " ", 
             RowBox[{"Ftilde3dndn", "[", 
              RowBox[{"k", ",", "l"}], "]"}]}], ",", 
            RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "NN"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}]}]}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.494372263961789*^9, 3.4943723335807886`*^9}, {
   3.4943725369577885`*^9, 3.4943725424177885`*^9}, {3.494372628584789*^9, 
   3.4943726412907887`*^9}, {3.4958461053529873`*^9, 3.495846108903988*^9}, {
   3.498603435890583*^9, 3.498603438152583*^9}, {3.498613171122584*^9, 
   3.4986131865475836`*^9}, {3.498613344965584*^9, 3.498613375081584*^9}, {
   3.498613410636584*^9, 3.4986134571045837`*^9}, 3.4986136219675837`*^9, {
   3.49863398067*^9, 3.498633982686*^9}, {3.4986342857019997`*^9, 
   3.498634289167*^9}, {3.498647948476*^9, 3.4986479487650003`*^9}, {
   3.498648348736*^9, 3.498648350285*^9}, {3.49864857299*^9, 
   3.498648584933*^9}, {3.4995415543079834`*^9, 3.4995415606659837`*^9}, {
   3.4995437028629837`*^9, 3.4995437805669837`*^9}, {3.4995441220669837`*^9, 
   3.4995441224209833`*^9}, {3.4995471647589836`*^9, 
   3.4995471669379835`*^9}, {3.4995472867409835`*^9, 
   3.4995472873179836`*^9}, {3.4995473473409834`*^9, 3.499547347806984*^9}, 
   3.5154258331815042`*^9, {3.515430412503504*^9, 3.515430431778504*^9}, 
   3.5318355532419467`*^9, {3.5318355867688646`*^9, 3.531835589730034*^9}, {
   3.5318570629819965`*^9, 3.5318570891834955`*^9}, {3.5318573957024374`*^9, 
   3.5318573999789143`*^9}, {3.545398211084407*^9, 3.5453982373479095`*^9}, {
   3.561049411057781*^9, 3.5610494473288555`*^9}, {3.561049577393295*^9, 
   3.561049625721059*^9}, {3.5610499154346294`*^9, 3.561049990115901*^9}, {
   3.5610504854712343`*^9, 3.5610504947567654`*^9}, {3.561463194931147*^9, 
   3.561463226193602*^9}, 3.5614632622296653`*^9, {3.5615404224923253`*^9, 
   3.561540487410038*^9}, {3.5615435179263735`*^9, 3.561543548654131*^9}, {
   3.5615435894614654`*^9, 3.561543619013156*^9}, {3.561543829743209*^9, 
   3.5615438316703186`*^9}, {3.5635636942722583`*^9, 3.563563706069933*^9}, {
   3.563563744530133*^9, 3.563563755217744*^9}, {3.5635694279110003`*^9, 
   3.563569432686*^9}, 3.563572790153*^9, {3.563573381321*^9, 
   3.563573381387*^9}, {3.563573770918*^9, 3.563573772024*^9}, 
   3.563573970391*^9, {3.5635743574110003`*^9, 3.563574417166*^9}, {
   3.563574926974*^9, 3.563574928093*^9}, 3.5636137713749523`*^9, {
   3.5636143427157598`*^9, 3.5636143659257927`*^9}, {3.5636146581612043`*^9, 
   3.5636146736112256`*^9}, {3.563615321809095*^9, 3.5636153679539757`*^9}, {
   3.5636160268032675`*^9, 3.5636160276144686`*^9}, {3.563617780933978*^9, 
   3.563617798200966*^9}, {3.563618039584772*^9, 3.5636180395907726`*^9}, {
   3.563618310688278*^9, 3.563618322520955*^9}, {3.5636193892549686`*^9, 
   3.5636194155954757`*^9}, {3.5636201441141443`*^9, 3.563620177931079*^9}, {
   3.563621033180996*^9, 3.5636210459177246`*^9}, {3.563633965757536*^9, 
   3.563633966865138*^9}, {3.5785783603078623`*^9, 3.578578360807063*^9}, {
   3.5785785452617874`*^9, 3.5636349943610163`*^9}, {3.5636431153514338`*^9, 
   3.5633630876613083`*^9}, {3.563363154511402*^9, 3.5633090861559863`*^9}, {
   3.5633794693929996`*^9, 3.563379474674*^9}, {3.563379572691*^9, 
   3.563379575528*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"F3eqnup", "[", "i_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"F3eqnup", "[", "i", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "sqg"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"sqg", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "+", 
                 "\[CurlyPhi]3"}], "]"}], 
               RowBox[{"cFtilde3upup", "[", 
                RowBox[{"i", ",", "j"}], "]"}]}], "+", 
              RowBox[{"\[Chi]2", " ", 
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "+", 
                 "\[CurlyPhi]3"}], "]"}], 
               RowBox[{"cF1upup", "[", 
                RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], ",", " ", 
           RowBox[{"xxx", "[", "j", "]"}]}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], " ", "-", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "/", "sqg"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Signature", "[", 
           RowBox[{"{", 
            RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], " ", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"\[Chi]1", " ", 
             RowBox[{"Ftilde2dndn", "[", 
              RowBox[{"k", ",", "l"}], "]"}]}], ",", 
            RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "NN"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}]}]}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.563379490738*^9, 3.563379493711*^9}, {
  3.5633795778780003`*^9, 3.563379581111*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"F4eqnup", "[", "i_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"F4eqnup", "[", "i", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "sqg"}], " ", 
       RowBox[{"Sum", "[", " ", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"sqg", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "-", 
                 "\[CurlyPhi]3"}], "]"}], 
               RowBox[{"cF4upup", "[", 
                RowBox[{"i", ",", "j"}], "]"}]}], "-", 
              RowBox[{"\[Chi]2", " ", 
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "-", 
                 "\[CurlyPhi]3"}], "]"}], 
               RowBox[{"cFtilde2upup", "[", 
                RowBox[{"i", ",", "j"}], "]"}]}], "-", 
              RowBox[{"\[Chi]3", " ", 
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "+", 
                 "\[CurlyPhi]3"}], "]"}], 
               RowBox[{"cFtilde3upup", "[", 
                RowBox[{"i", ",", "j"}], "]"}]}], "-", 
              RowBox[{"\[Chi]2", " ", "\[Chi]3", " ", 
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "+", 
                 "\[CurlyPhi]3"}], "]"}], " ", 
               RowBox[{"cF1upup", "[", 
                RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], ",", " ", 
           RowBox[{"xxx", "[", "j", "]"}]}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], " ", "-", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "/", "sqg"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Signature", "[", 
           RowBox[{"{", 
            RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"\[Chi]1", " ", 
             RowBox[{"F1dndn", "[", 
              RowBox[{"k", ",", "l"}], "]"}]}], ",", 
            RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "NN"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}]}]}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.563379514481*^9, 3.563379519645*^9}, {3.563379585348*^9,
   3.563379588473*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"F1eqnup", "[", "i", "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "0", ",", " ", "NN"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"F2eqnup", "[", "i", "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "0", ",", " ", "NN"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"F3eqnup", "[", "i", "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "0", ",", " ", "NN"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"F4eqnup", "[", "i", "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "0", ",", " ", "NN"}], "}"}]}], "]"}]}], 
     "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"r", "\[Rule]", "r00"}], ",", 
      RowBox[{"u", "\[Rule]", "u00"}]}], "}"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.5636309632084274`*^9, 3.5633490971199584`*^9}, 
   3.5633492905134983`*^9, {3.563380172730445*^9, 3.563380176162451*^9}, {
   3.563381592269739*^9, 3.5633196959379997`*^9}, {3.563377149573636*^9, 
   3.563363222202497*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5633196969988003`*^9, 3.5633197221772003`*^9}, 
   3.5633197555612*^9, 3.5633198553388*^9, 3.5633771705258346`*^9, 
   3.5633784840651827`*^9, 3.5633809292192755`*^9, 3.5633876306009846`*^9, 
   3.5633884438865023`*^9, 3.563389776497723*^9, 3.5633899693837557`*^9, 
   3.563390073219694*^9, 3.5633901767346153`*^9, {3.5633902954194036`*^9, 
   3.563341042703869*^9}, 3.563341762668049*^9, 3.5633421326762123`*^9, 
   3.563348147532654*^9, 3.563348277637074*^9, 3.5633488674436955`*^9, 
   3.563349036240987*^9, 3.563352054746261*^9, 3.5633608328056583`*^9, 
   3.563361340048236*^9, 3.563361728177819*^9, 3.5633621326504936`*^9, 
   3.5633625132056775`*^9, 3.5633629658611383`*^9, 3.5633633850430145`*^9, 
   3.5633638415396585`*^9, {3.563364820291013*^9, 3.5633093553203816`*^9}, 
   3.563343636297182*^9, 3.5633815001196938`*^9, 3.5633859281540003`*^9, 
   3.5633859805220003`*^9, 3.5633890993640003`*^9, 3.563389886351*^9, 
   3.56339011201*^9, 3.563390144139*^9, 3.563390205974*^9, 
   3.5633907805030003`*^9, 3.563390982441*^9, 3.563391061566*^9, {
   3.563391125729*^9, 3.563307457625497*^9}, 3.5633075811125603`*^9, 
   3.5633080629751215`*^9, 3.5633084722535305`*^9, 3.5633085754234314`*^9, 
   3.563308837181403*^9, 3.5633089232103233`*^9, 3.563315747932886*^9, 
   3.563362340857103*^9, {3.5633710683388567`*^9, 3.5633586096860523`*^9}, 
   3.563363643822406*^9, 3.563363677616457*^9, {3.563363736490542*^9, 
   3.5633638253646884`*^9}, 3.5633638659607487`*^9, 3.563363896660798*^9, 
   3.5633651741742053`*^9, 3.5633659685397606`*^9, 3.5633660067298203`*^9, 
   3.5633660386578712`*^9, 3.563366183344078*^9, 3.5633664204884386`*^9, 
   3.5633665143025723`*^9, 3.5633665572966347`*^9, 3.5633666043807034`*^9, {
   3.5633666453467646`*^9, 3.563347205823826*^9}, 3.563357420120036*^9, 
   3.5633577300404763`*^9, 3.5633798140959997`*^9, 3.5633798535290003`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"metric", " ", "equation"}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"metriceqndndn", "[", 
     RowBox[{"i_", ",", " ", "j_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"metriceqndndn", "[", 
      RowBox[{"i", ",", " ", "j"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Gdndn", "[", 
        RowBox[{"i", ",", " ", "j"}], "]"}]}], " ", "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"d\[CurlyPhi]1dn", "[", "i", "]"}], 
         RowBox[{"d\[CurlyPhi]1dn", "[", "j", "]"}]}], "-", " ", 
        RowBox[{
         RowBox[{"1", "/", "4"}], " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"gg", "[", 
             RowBox[{"k", ",", "l"}], "]"}], 
            RowBox[{"d\[CurlyPhi]1dn", "[", "k", "]"}], 
            RowBox[{"d\[CurlyPhi]1dn", "[", "l", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], " ", 
         RowBox[{"g", "[", 
          RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}], "+", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"d\[CurlyPhi]2dn", "[", "i", "]"}], 
         RowBox[{"d\[CurlyPhi]2dn", "[", "j", "]"}]}], "-", " ", 
        RowBox[{
         RowBox[{"1", "/", "4"}], " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"gg", "[", 
             RowBox[{"k", ",", "l"}], "]"}], 
            RowBox[{"d\[CurlyPhi]2dn", "[", "k", "]"}], 
            RowBox[{"d\[CurlyPhi]2dn", "[", "l", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], " ", 
         RowBox[{"g", "[", 
          RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}], "+", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"d\[CurlyPhi]3dn", "[", "i", "]"}], 
         RowBox[{"d\[CurlyPhi]3dn", "[", "j", "]"}]}], "-", " ", 
        RowBox[{
         RowBox[{"1", "/", "4"}], " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"gg", "[", 
             RowBox[{"k", ",", "l"}], "]"}], 
            RowBox[{"d\[CurlyPhi]3dn", "[", "k", "]"}], 
            RowBox[{"d\[CurlyPhi]3dn", "[", "l", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], " ", 
         RowBox[{"g", "[", 
          RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}], "+", " ", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"2", "\[CurlyPhi]1"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{"d\[Chi]1dn", "[", "i", "]"}], 
          RowBox[{"d\[Chi]1dn", "[", "j", "]"}]}], "-", " ", 
         RowBox[{
          RowBox[{"1", "/", "4"}], " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"gg", "[", 
              RowBox[{"k", ",", "l"}], "]"}], 
             RowBox[{"d\[Chi]1dn", "[", "k", "]"}], 
             RowBox[{"d\[Chi]1dn", "[", "l", "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], " ", 
          RowBox[{"g", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], "+", " ", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"2", "\[CurlyPhi]2"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{"d\[Chi]2dn", "[", "i", "]"}], 
          RowBox[{"d\[Chi]2dn", "[", "j", "]"}]}], "-", " ", 
         RowBox[{
          RowBox[{"1", "/", "4"}], " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"gg", "[", 
              RowBox[{"k", ",", "l"}], "]"}], 
             RowBox[{"d\[Chi]2dn", "[", "k", "]"}], 
             RowBox[{"d\[Chi]2dn", "[", "l", "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], " ", 
          RowBox[{"g", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], "+", " ", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"2", "\[CurlyPhi]3"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{"d\[Chi]3dn", "[", "i", "]"}], 
          RowBox[{"d\[Chi]3dn", "[", "j", "]"}]}], "-", " ", 
         RowBox[{
          RowBox[{"1", "/", "4"}], " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"gg", "[", 
              RowBox[{"k", ",", "l"}], "]"}], 
             RowBox[{"d\[Chi]3dn", "[", "k", "]"}], 
             RowBox[{"d\[Chi]3dn", "[", "l", "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], " ", 
          RowBox[{"g", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "+", 
         "\[CurlyPhi]3"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"gg", "[", 
              RowBox[{"k", ",", "l"}], "]"}], 
             RowBox[{"cF1dndn", "[", 
              RowBox[{"i", ",", "k"}], "]"}], 
             RowBox[{"cF1dndn", "[", 
              RowBox[{"j", ",", "l"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", " ", 
         RowBox[{
          RowBox[{"1", "/", "8"}], " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"cF1upup", "[", 
              RowBox[{"k", ",", "l"}], "]"}], 
             RowBox[{"cF1dndn", "[", 
              RowBox[{"k", ",", "l"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], 
          RowBox[{"g", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "-", 
         "\[CurlyPhi]3"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"gg", "[", 
              RowBox[{"k", ",", "l"}], "]"}], 
             RowBox[{"cFtilde2dndn", "[", 
              RowBox[{"i", ",", "k"}], "]"}], 
             RowBox[{"cFtilde2dndn", "[", 
              RowBox[{"j", ",", "l"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", " ", 
         RowBox[{
          RowBox[{"1", "/", "8"}], " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"cFtilde2upup", "[", 
              RowBox[{"k", ",", "l"}], "]"}], 
             RowBox[{"cFtilde2dndn", "[", 
              RowBox[{"k", ",", "l"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], 
          RowBox[{"g", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "+", 
         "\[CurlyPhi]3"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"gg", "[", 
              RowBox[{"k", ",", "l"}], "]"}], 
             RowBox[{"cFtilde3dndn", "[", 
              RowBox[{"i", ",", "k"}], "]"}], 
             RowBox[{"cFtilde3dndn", "[", 
              RowBox[{"j", ",", "l"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", " ", 
         RowBox[{
          RowBox[{"1", "/", "8"}], " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"cFtilde3upup", "[", 
              RowBox[{"k", ",", "l"}], "]"}], 
             RowBox[{"cFtilde3dndn", "[", 
              RowBox[{"k", ",", "l"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], 
          RowBox[{"g", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "-", 
         "\[CurlyPhi]3"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"gg", "[", 
              RowBox[{"k", ",", "l"}], "]"}], 
             RowBox[{"cF4dndn", "[", 
              RowBox[{"i", ",", "k"}], "]"}], 
             RowBox[{"cF4dndn", "[", 
              RowBox[{"j", ",", "l"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", " ", 
         RowBox[{
          RowBox[{"1", "/", "8"}], " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"cF4upup", "[", 
              RowBox[{"k", ",", "l"}], "]"}], 
             RowBox[{"cF4dndn", "[", 
              RowBox[{"k", ",", "l"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], 
          RowBox[{"g", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", 
       RowBox[{"g0", "^", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Exp", "[", "\[CurlyPhi]1", "]"}], "+", 
         RowBox[{"Exp", "[", 
          RowBox[{"-", "\[CurlyPhi]1"}], "]"}], "+", 
         RowBox[{"Exp", "[", "\[CurlyPhi]2", "]"}], "+", 
         RowBox[{"Exp", "[", 
          RowBox[{"-", "\[CurlyPhi]2"}], "]"}], "+", 
         RowBox[{"Exp", "[", "\[CurlyPhi]3", "]"}], "+", 
         RowBox[{"Exp", "[", 
          RowBox[{"-", "\[CurlyPhi]3"}], "]"}], "+", 
         RowBox[{
          RowBox[{"\[Chi]1", "^", "2"}], " ", 
          RowBox[{"Exp", "[", "\[CurlyPhi]1", "]"}]}], "+", 
         RowBox[{
          RowBox[{"\[Chi]2", "^", "2"}], " ", 
          RowBox[{"Exp", "[", "\[CurlyPhi]2", "]"}]}], "+", 
         RowBox[{
          RowBox[{"\[Chi]3", "^", "2"}], " ", 
          RowBox[{"Exp", "[", "\[CurlyPhi]3", "]"}]}]}], ")"}], 
       RowBox[{"g", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.526668596490282*^9, 3.526668596490282*^9}, 
   3.527080770105367*^9, {3.5270810851113844`*^9, 3.5270810987121625`*^9}, {
   3.5270811320230675`*^9, 3.5270811581085596`*^9}, 3.5270811913584614`*^9, {
   3.5270812741801987`*^9, 3.527081276773347*^9}, 3.556591408248763*^9, {
   3.556591478140887*^9, 3.556591597309496*^9}, {3.556591687586855*^9, 
   3.5565917899074345`*^9}, {3.5565918213882895`*^9, 3.556591975906561*^9}, {
   3.5565921156828065`*^9, 3.556592141095251*^9}, {3.5565945658547106`*^9, 
   3.556594610689189*^9}, {3.556594749451433*^9, 3.556594816999552*^9}, {
   3.556595005849084*^9, 3.556595068295993*^9}, {3.5569648560306883`*^9, 
   3.5569648660472608`*^9}, {3.556964905262504*^9, 3.5569649171131816`*^9}, {
   3.5569973937211695`*^9, 3.55699739408119*^9}, 3.556998359402404*^9, {
   3.5570483813626904`*^9, 3.5570483822697425`*^9}, {3.5614743972175064`*^9, 
   3.5614744023187156`*^9}, {3.563629786017096*^9, 3.5636229131809998`*^9}, {
   3.563623036462*^9, 3.563563761338763*^9}, {3.563618851934072*^9, 
   3.563618852199272*^9}, {3.563622260333214*^9, 3.563563705920924*^9}, {
   3.5635637442081146`*^9, 3.563563755165741*^9}, {3.563569294892*^9, 
   3.563569326626*^9}, {3.563572673127*^9, 3.563572693891*^9}, {
   3.5636142123655777`*^9, 3.56361421415558*^9}, {3.56361434261576*^9, 
   3.5636143658657923`*^9}, {3.563614657731203*^9, 3.5636146734912252`*^9}, {
   3.5636153136502805`*^9, 3.5636153680007763`*^9}, {3.5636177805499563`*^9, 
   3.5636177980669584`*^9}, {3.5636180344164762`*^9, 
   3.5636180458631315`*^9}, {3.56361830547198*^9, 3.563618322580959*^9}, {
   3.563619389205966*^9, 3.5636194250550165`*^9}, {3.5636201437491236`*^9, 
   3.5636201778760757`*^9}, {3.5636210330899906`*^9, 
   3.5636210458627214`*^9}, {3.5636227515935035`*^9, 3.563622776975955*^9}, 
   3.5636330470875225`*^9, {3.5636488569060287`*^9, 3.563307756799*^9}, {
   3.56330807941*^9, 3.563308184422*^9}, {3.589815034910966*^9, 
   3.5633602555078487`*^9}, {3.5633614698594503`*^9, 3.563361471659453*^9}, {
   3.5633630322612314`*^9, 3.5633630877013087`*^9}, {3.563363148741394*^9, 
   3.563315617516427*^9}, {3.563315705552462*^9, 3.563315707115552*^9}, {
   3.563365990809792*^9, 3.5633660027198086`*^9}, {3.563366142818017*^9, 
   3.563366150758028*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"metriceqndndn", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "\[Rule]", "r00"}], ",", 
     RowBox[{"u", "\[Rule]", "u00"}]}], "}"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.5636330093666563`*^9, 3.563399256618081*^9}, {
   3.5633993743122873`*^9, 3.5633090660290003`*^9}, 3.563310000863*^9, {
   3.563310326358*^9, 3.5633104085480003`*^9}, 3.5633196819136*^9, {
   3.5633602593922553`*^9, 3.563360260359457*^9}, {3.563361474719457*^9, 
   3.563361492499482*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.563633039630709*^9, 3.563634063148507*^9, 3.563634556361085*^9, 
   3.563635047507515*^9, 3.5636432131075754`*^9, 3.563643422281871*^9, {
   3.5636450949178553`*^9, 3.5635654944551144`*^9}, 3.563566344561738*^9, 
   3.563566736542158*^9, 3.5636308929321218`*^9, 3.563640965539461*^9, 
   3.563641050931345*^9, 3.563641092423718*^9, {3.563643112710272*^9, 
   3.5635655222230773`*^9}, 3.5635669870669594`*^9, 3.563568109978539*^9, {
   3.563626796207155*^9, 3.563615890875846*^9}, 3.5636243680236635`*^9, 
   3.563624662620514*^9, 3.56362566924809*^9, 3.5636259198214216`*^9, 
   3.5636279526946955`*^9, {3.5636399990042305`*^9, 3.563398186272113*^9}, 
   3.5633987063094006`*^9, 3.563398864079628*^9, 3.56339907391496*^9, 
   3.5633993605842633`*^9, 3.5633994134371567`*^9, {3.5633996149732685`*^9, 
   3.5633151677872515`*^9}, 3.5633822554396114`*^9, 3.563382748264792*^9, 
   3.56338309256153*^9, 3.5633880492316465`*^9, 3.563388949206414*^9, {
   3.563391844704661*^9, 3.5633487763365955`*^9}, 3.563348898141609*^9, 
   3.5633490275438366`*^9, 3.563349067167906*^9, 3.5633491786613016`*^9, 
   3.5633495587871695`*^9, 3.563349593949631*^9, 3.5633801476456003`*^9, 
   3.5633801956780853`*^9, 3.563380253663387*^9, 3.5633805092542357`*^9, 
   3.563380591762781*^9, 3.5633806434768715`*^9, 3.563380717826602*^9, 
   3.563380931718578*^9, 3.5633812339875097`*^9, 3.5633813136568494`*^9, 
   3.5633816482426376`*^9, 3.563381691532714*^9, {3.5633817743248587`*^9, 
   3.563381798595247*^9}, 3.563381863149193*^9, 3.5633822186705847`*^9, 
   3.563382569377042*^9, {3.56338371692738*^9, 3.56330703448*^9}, 
   3.563308035201*^9, {3.563308101057*^9, 3.563308161818*^9}, 
   3.563308489459*^9, 3.563308999201*^9, 3.5633090664049997`*^9, {
   3.5633099938450003`*^9, 3.563310030564*^9}, 3.563310092882*^9, 
   3.563310183336*^9, {3.563310323867*^9, 3.563310408851*^9}, 
   3.5633196484983997`*^9, {3.5633196935668*^9, 3.5633197210072002`*^9}, 
   3.5633197542664003`*^9, 3.5633198513452*^9, 3.563377166669614*^9, 
   3.5633784703543987`*^9, 3.5633809448965435`*^9, 3.5633876472939396`*^9, 
   3.563388460960479*^9, 3.563389795900833*^9, 3.56338997802125*^9, 
   3.563390081845188*^9, 3.563390185271104*^9, {3.563390315443549*^9, 
   3.5633410603198767`*^9}, 3.5633417818361454`*^9, 3.5633421502552176`*^9, 
   3.563348163186549*^9, 3.563348294297097*^9, 3.5633488842449255`*^9, 
   3.5633490512510076`*^9, 3.563352074183895*^9, 3.563360853369835*^9, 
   3.56336135982907*^9, 3.5633617487878475`*^9, 3.5633621538227043`*^9, 
   3.563362534225707*^9, 3.563362986531167*^9, 3.5633634052130427`*^9, 
   3.563363862669688*^9, {3.5633648405441713`*^9, 3.563309375904559*^9}, 
   3.5633436573572116`*^9, 3.5633815200097284`*^9, 3.563385929604*^9, 
   3.563385982392*^9, 3.563389101425*^9, 3.563389888374*^9, 
   3.5633902079849997`*^9, 3.5633907830690002`*^9, 3.5633909845299997`*^9, 
   3.563391064165*^9, {3.563391128468*^9, 3.5633074601126394`*^9}, 
   3.5633075835617*^9, 3.5633080655392675`*^9, 3.563308474832678*^9, 
   3.5633085779335747`*^9, 3.5633088396325436`*^9, 3.563308926758527*^9, 
   3.563315721999403*^9, 3.5633157544242573`*^9, 3.563362346817111*^9, {
   3.5633710740172668`*^9, 3.5633586155160604`*^9}, 3.563363644962407*^9, {
   3.563363737770544*^9, 3.563363825744689*^9}, 3.5633638668907504`*^9, 
   3.5633638976207995`*^9, 3.563365175094207*^9, 3.563365969239762*^9, 
   3.5633660075298214`*^9, 3.5633660396378727`*^9, 3.5633661840540795`*^9, 
   3.56336642120844*^9, 3.5633665150425735`*^9, 3.563366558906637*^9, {
   3.563366647166767*^9, 3.563347207625929*^9}, 3.563357421880039*^9, 
   3.563357731800479*^9, 3.563379816051*^9, 3.563379855486*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"dualization", " ", "checks"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.563635196305778*^9, 3.5633633440929575`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dual1", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"dual1", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"F1dndn", "[", 
      RowBox[{"i", ",", "j"}], "]"}], "+", 
     RowBox[{"\[Chi]2", " ", 
      RowBox[{"Ftilde3dndn", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], " ", "+", 
     RowBox[{"\[Chi]3", " ", 
      RowBox[{"Ftilde2dndn", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], "-", 
     RowBox[{"\[Chi]2", " ", "\[Chi]3", " ", 
      RowBox[{"F4dndn", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"Exp", "[", 
       RowBox[{"\[CurlyPhi]1", "-", "\[CurlyPhi]2", "-", "\[CurlyPhi]3"}], 
       "]"}], " ", "sqg", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Signature", "[", 
          RowBox[{"{", 
           RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Ftilde1upup", "[", 
            RowBox[{"k", ",", "l"}], "]"}], "-", 
           RowBox[{"\[Chi]1", " ", 
            RowBox[{"F4upup", "[", 
             RowBox[{"k", ",", "l"}], "]"}]}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.56363520292019*^9, 3.563635212077406*^9}, {
   3.563643909440974*^9, 3.5636439112193775`*^9}, {3.56364394128063*^9, 
   3.5636440591856375`*^9}, {3.5636441148309355`*^9, 3.563644161272217*^9}, {
   3.5785953178399096`*^9, 3.5635662659872437`*^9}, {3.563566511410281*^9, 
   3.5633630815213003`*^9}, {3.5633631487613945`*^9, 3.563363154551402*^9}, 
   3.5633631883424497`*^9, {3.5633633357829456`*^9, 3.563363335792946*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dual2", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"dual2", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"F2dndn", "[", 
      RowBox[{"i", ",", "j"}], "]"}], "+", " ", 
     RowBox[{"\[Chi]1", " ", 
      RowBox[{"Ftilde3dndn", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], "+", 
     RowBox[{"\[Chi]3", " ", 
      RowBox[{"Ftilde1dndn", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], "-", 
     RowBox[{"\[Chi]1", " ", "\[Chi]3", " ", 
      RowBox[{"F4dndn", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"Exp", "[", 
       RowBox[{"\[CurlyPhi]2", "-", "\[CurlyPhi]3", "-", "\[CurlyPhi]1"}], 
       "]"}], " ", "sqg", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Signature", "[", 
          RowBox[{"{", 
           RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Ftilde2upup", "[", 
            RowBox[{"k", ",", "l"}], "]"}], "-", 
           RowBox[{"\[Chi]2", " ", 
            RowBox[{"F4upup", "[", 
             RowBox[{"k", ",", "l"}], "]"}]}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.56363520292019*^9, 3.563635212077406*^9}, {
   3.563643909440974*^9, 3.5636439112193775`*^9}, {3.56364394128063*^9, 
   3.5636440591856375`*^9}, {3.5636441148309355`*^9, 3.563644161272217*^9}, {
   3.5785953178399096`*^9, 3.5635662659872437`*^9}, {3.563566511410281*^9, 
   3.563566570287649*^9}, 3.5635666062317047`*^9, {3.5635667435495586`*^9, 
   3.5635667436335635`*^9}, {3.563566791372294*^9, 3.5633818985509987`*^9}, {
   3.5633832182370186`*^9, 3.5633630815313*^9}, {3.5633631405713825`*^9, 
   3.5633631831024427`*^9}, {3.563363335792946*^9, 3.5633633358029456`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dual3", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"dual3", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"F3dndn", "[", 
      RowBox[{"i", ",", "j"}], "]"}], "+", 
     RowBox[{"\[Chi]2", " ", 
      RowBox[{"Ftilde1dndn", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], "+", 
     RowBox[{"\[Chi]1", " ", 
      RowBox[{"Ftilde2dndn", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], "-", 
     RowBox[{"\[Chi]1", " ", "\[Chi]2", " ", 
      RowBox[{"F4dndn", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"Exp", "[", 
       RowBox[{"\[CurlyPhi]3", "-", "\[CurlyPhi]1", "-", "\[CurlyPhi]2"}], 
       "]"}], " ", "sqg", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Signature", "[", 
          RowBox[{"{", 
           RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Ftilde3upup", "[", 
            RowBox[{"k", ",", "l"}], "]"}], "-", 
           RowBox[{"\[Chi]3", " ", 
            RowBox[{"F4upup", "[", 
             RowBox[{"k", ",", "l"}], "]"}]}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.56363520292019*^9, 3.563635212077406*^9}, {
   3.563643909440974*^9, 3.5636439112193775`*^9}, {3.56364394128063*^9, 
   3.5636440591856375`*^9}, {3.5636441148309355`*^9, 3.563644161272217*^9}, {
   3.5785953178399096`*^9, 3.5635662659872437`*^9}, 3.563566511410281*^9, {
   3.5635665748559103`*^9, 3.5635666221066127`*^9}, {3.563566883033537*^9, 
   3.5633630815413*^9}, {3.5633631405813828`*^9, 3.563363177121434*^9}, {
   3.5633633358029456`*^9, 3.5633633358129454`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dual4", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"dual4", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Ftilde4dndn", "[", 
      RowBox[{"i", ",", "j"}], "]"}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Chi]2", " ", "\[Chi]3", " ", 
        RowBox[{"Ftilde1dndn", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], "+", 
       RowBox[{"\[Chi]1", " ", "\[Chi]3", " ", 
        RowBox[{"Ftilde2dndn", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], "+", 
       RowBox[{"\[Chi]1", " ", "\[Chi]2", " ", 
        RowBox[{"Ftilde3dndn", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}], "-", 
     RowBox[{"2", "\[Chi]1", " ", "\[Chi]2", " ", "\[Chi]3", " ", 
      RowBox[{"F4dndn", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", "sqg", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Signature", "[", 
          RowBox[{"{", 
           RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "-", 
               "\[CurlyPhi]3"}], "]"}]}], 
            RowBox[{"F4upup", "[", 
             RowBox[{"k", ",", "l"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{
             "\[CurlyPhi]1", "-", "\[CurlyPhi]2", "-", "\[CurlyPhi]3"}], 
             "]"}], "\[Chi]1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Ftilde1upup", "[", 
               RowBox[{"k", ",", "l"}], "]"}], "-", 
              RowBox[{"\[Chi]1", " ", 
               RowBox[{"F4upup", "[", 
                RowBox[{"k", ",", "l"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{
             "\[CurlyPhi]2", "-", "\[CurlyPhi]1", "-", "\[CurlyPhi]3"}], 
             "]"}], "\[Chi]2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Ftilde2upup", "[", 
               RowBox[{"k", ",", "l"}], "]"}], "-", 
              RowBox[{"\[Chi]2", " ", 
               RowBox[{"F4upup", "[", 
                RowBox[{"k", ",", "l"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{
             "\[CurlyPhi]3", "-", "\[CurlyPhi]1", "-", "\[CurlyPhi]2"}], 
             "]"}], "\[Chi]3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Ftilde3upup", "[", 
               RowBox[{"k", ",", "l"}], "]"}], "-", 
              RowBox[{"\[Chi]3", " ", 
               RowBox[{"F4upup", "[", 
                RowBox[{"k", ",", "l"}], "]"}]}]}], ")"}]}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.58981486696436*^9, 3.5633630812212996`*^9}, {
  3.5633631405813828`*^9, 3.5633631883024497`*^9}, {3.5633633358229456`*^9, 
  3.5633633358229456`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"dual1", "[", 
        RowBox[{"i", ",", "j"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"dual2", "[", 
        RowBox[{"i", ",", "j"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"dual3", "[", 
        RowBox[{"i", ",", "j"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"dual4", "[", 
        RowBox[{"i", ",", "j"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "}"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "\[Rule]", "r00"}], ",", 
     RowBox[{"u", "\[Rule]", "u00"}]}], "}"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{
  3.5785951941138325`*^9, 3.578595239378422*^9, {3.5785952709462276`*^9, 
   3.5785952719942875`*^9}, {3.578595341957289*^9, 3.5635660309307995`*^9}, 
   3.5635662790619917`*^9, {3.563628283350608*^9, 3.5633496108288608`*^9}, {
   3.5633802673134108`*^9, 3.563380271135418*^9}, {3.563380598829593*^9, 
   3.563380607503208*^9}, {3.5633815997733526`*^9, 3.5633196892924*^9}, {
   3.563377168468717*^9, 3.5633771734220004`*^9}, {3.589814893907901*^9, 
   3.563361503969498*^9}, {3.563363335832946*^9, 3.5633633358429456`*^9}, {
   3.5633636627934036`*^9, 3.563363676773423*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.578595195384906*^9, 3.5785952400634613`*^9, 3.5785952730013447`*^9, {
   3.5785953426313276`*^9, 3.578595366461691*^9}, {3.578595406748995*^9, 
   3.5635656450357275`*^9}, 3.5635660313738246`*^9, {3.563566502530773*^9, 
   3.5635665143384485`*^9}, 3.563566895080226*^9, 3.5636310312430325`*^9, 
   3.563641203373064*^9, {3.563643228290883*^9, 3.5635656343132343`*^9}, 
   3.563567098487115*^9, {3.5787710230532246`*^9, 3.5636160021772118`*^9}, 
   3.5636257815645137`*^9, 3.5636260353890314`*^9, 3.5636280647231026`*^9, 
   3.563628292027104*^9, {3.563640111524667*^9, 3.5633982997208967`*^9}, 
   3.5633988164715567`*^9, 3.5633995276723204`*^9, {3.5633997240034213`*^9, 
   3.56331527654322*^9}, {3.563388127538125*^9, 3.563349028167837*^9}, 
   3.563349067885507*^9, 3.5633491792541027`*^9, 3.5633495593331704`*^9, {
   3.563349594464432*^9, 3.563349611109661*^9}, 3.5633801486440024`*^9, 
   3.5633801961928864`*^9, {3.563380254146988*^9, 3.563380271353818*^9}, 
   3.5633805097534366`*^9, {3.5633805922619815`*^9, 3.563380602074399*^9}, 
   3.563380643960472*^9, 3.563380718341403*^9, {3.5633837177853813`*^9, 
   3.563306999145*^9}, 3.563307036242*^9, 3.5633080369969997`*^9, 
   3.563308491275*^9, 3.563309003159*^9, 3.563309995716*^9, 
   3.5633100322349997`*^9, 3.563310094593*^9, 3.563310185021*^9, {
   3.5633196949396*^9, 3.5633197225360003`*^9}, 3.5633197560136003`*^9, 
   3.5633198841364*^9, 3.5633772001665297`*^9, 3.563378524855516*^9, 
   3.563381021238068*^9, 3.563387731181738*^9, 3.5633885510386305`*^9, 
   3.5633898861559954`*^9, 3.5633900183515563`*^9, 3.563390124298616*^9, 
   3.563390229199616*^9, {3.5633903495444994`*^9, 3.5633410902455883`*^9}, 
   3.5633418117488565`*^9, 3.5633421801639285`*^9, 3.5633482410830193`*^9, 
   3.563348322875939*^9, 3.563348912574575*^9, {3.5898703296111*^9, 
   3.5633521692348623`*^9}, 3.5633609534115567`*^9, 3.563361458319434*^9, 
   3.5633618470679855`*^9, 3.563362257662644*^9, 3.5633626424983697`*^9, 
   3.5633630925413156`*^9, 3.5633635025531793`*^9, 3.563363962833116*^9, {
   3.563364937575*^9, 3.5633094770563445`*^9}, 3.5633437587473536`*^9, 
   3.5633816161370974`*^9, 3.5633859507539997`*^9, 3.563385996632*^9, 
   3.5633876154519997`*^9, 3.563389130021*^9, 3.56338991645*^9, 
   3.563390236267*^9, 3.563390818717*^9, 3.563391014251*^9, 
   3.5633910935889997`*^9, {3.563391159259*^9, 3.5633074946276135`*^9}, 
   3.563307618093675*^9, 3.563308091646761*^9, 3.563308476461771*^9, 
   3.5633086129455776`*^9, 3.5633088747205505`*^9, 3.563308969791988*^9, 
   3.563315796916688*^9, 3.5633623849871645`*^9, {3.563371111051732*^9, 
   3.5633586547704067`*^9}, 3.563363647592411*^9, {3.563363740580548*^9, 
   3.563363828564693*^9}, 3.5633638726607585`*^9, 3.5633639034008074`*^9, 
   3.563365180904215*^9, 3.563365974439769*^9, 3.5633660127198286`*^9, 
   3.56336604486788*^9, 3.563366189364087*^9, 3.563366426398447*^9, 
   3.563366520392581*^9, 3.5633665667466483`*^9, {3.563366655136778*^9, 
   3.5633472155933847`*^9}, 3.5633574298400497`*^9, 3.56335773957049*^9, 
   3.563379824744*^9, 3.56337986415*^9}]
}, Open  ]]
},
AutoGeneratedPackage->Automatic,
WindowSize->{1350, 643},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification->1.5,
FrontEndVersion->"8.0 for Microsoft Windows (64-bit) (February 23, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 307, 6, 43, "Input"],
Cell[855, 28, 201, 4, 43, "Input"],
Cell[1059, 34, 2231, 57, 179, "Input"],
Cell[3293, 93, 222, 5, 43, "Input"],
Cell[3518, 100, 2594, 74, 101, "Input"],
Cell[6115, 176, 181, 4, 43, "Input"],
Cell[6299, 182, 15247, 375, 618, "Input"],
Cell[21549, 559, 537, 16, 45, "Input"],
Cell[22089, 577, 222, 4, 43, "Input"],
Cell[22314, 583, 1544, 39, 73, "Input"],
Cell[23861, 624, 241, 4, 43, "Input"],
Cell[24105, 630, 315, 9, 43, "Input"],
Cell[24423, 641, 1078, 32, 73, "Input"],
Cell[25504, 675, 714, 25, 98, "Input"],
Cell[26221, 702, 160, 3, 43, "Input"],
Cell[26384, 707, 2361, 61, 74, "Input"],
Cell[28748, 770, 876, 25, 71, "Input"],
Cell[29627, 797, 535, 17, 71, "Input"],
Cell[30165, 816, 384, 9, 43, "Input"],
Cell[30552, 827, 6233, 95, 43, "Input"],
Cell[36788, 924, 170, 3, 43, "Input"],
Cell[36961, 929, 371, 10, 43, "Input"],
Cell[37335, 941, 224, 4, 43, "Input"],
Cell[37562, 947, 120, 3, 43, "Input"],
Cell[37685, 952, 2285, 58, 125, "Input"],
Cell[39973, 1012, 909, 21, 98, "Input"],
Cell[40885, 1035, 726, 18, 98, "Input"],
Cell[41614, 1055, 170, 3, 43, "Input"],
Cell[41787, 1060, 571, 18, 43, "Input"],
Cell[42361, 1080, 536, 15, 43, "Input"],
Cell[42900, 1097, 228, 5, 43, "Input"],
Cell[43131, 1104, 301, 9, 43, "Input"],
Cell[CellGroupData[{
Cell[43457, 1117, 805, 15, 43, "Input"],
Cell[44265, 1134, 9818, 135, 42, "Output"]
}, Open  ]],
Cell[54098, 1272, 339, 6, 43, "Input"],
Cell[54440, 1280, 216, 5, 43, "Input"],
Cell[54659, 1287, 421, 13, 43, "Input"],
Cell[55083, 1302, 1627, 45, 152, "Input"],
Cell[56713, 1349, 1744, 45, 152, "Input"],
Cell[58460, 1396, 705, 20, 98, "Input"],
Cell[59168, 1418, 700, 20, 98, "Input"],
Cell[59871, 1440, 783, 21, 98, "Input"],
Cell[60657, 1463, 163, 3, 43, "Input"],
Cell[60823, 1468, 1107, 37, 125, "Input"],
Cell[61933, 1507, 1271, 39, 125, "Input"],
Cell[63207, 1548, 436, 10, 43, "Input"],
Cell[63646, 1560, 2535, 76, 125, "Input"],
Cell[66184, 1638, 2700, 77, 125, "Input"],
Cell[68887, 1717, 3011, 92, 125, "Input"],
Cell[71901, 1811, 3117, 92, 233, "Input"],
Cell[75021, 1905, 289, 6, 43, "Input"],
Cell[75313, 1913, 2311, 66, 152, "Input"],
Cell[77627, 1981, 4917, 115, 179, "Input"],
Cell[82547, 2098, 230, 4, 43, "Input"],
Cell[82780, 2104, 1119, 31, 98, "Input"],
Cell[83902, 2137, 1074, 31, 98, "Input"],
Cell[84979, 2170, 192, 4, 43, "Input"],
Cell[85174, 2176, 5186, 131, 206, "Input"],
Cell[90363, 2309, 4752, 125, 206, "Input"],
Cell[95118, 2436, 4631, 123, 206, "Input"],
Cell[CellGroupData[{
Cell[99774, 2563, 1180, 23, 43, "Input"],
Cell[100957, 2588, 8243, 114, 42, "Output"]
}, Open  ]],
Cell[109215, 2705, 164, 3, 43, "Input"],
Cell[109382, 2710, 3030, 68, 98, "Input"],
Cell[112415, 2780, 5160, 123, 206, "Input"],
Cell[117578, 2905, 5084, 121, 206, "Input"],
Cell[CellGroupData[{
Cell[122687, 3030, 481, 12, 43, "Input"],
Cell[123171, 3044, 2851, 42, 42, "Output"]
}, Open  ]],
Cell[126037, 3089, 173, 3, 43, "Input"],
Cell[126213, 3094, 2431, 58, 98, "Input"],
Cell[128647, 3154, 5024, 97, 152, "Input"],
Cell[133674, 3253, 2120, 57, 152, "Input"],
Cell[135797, 3312, 2764, 71, 206, "Input"],
Cell[CellGroupData[{
Cell[138586, 3387, 1308, 35, 71, "Input"],
Cell[139897, 3424, 2261, 36, 42, "Output"]
}, Open  ]],
Cell[142173, 3463, 14374, 354, 557, "Input"],
Cell[CellGroupData[{
Cell[156572, 3821, 783, 20, 43, "Input"],
Cell[157358, 3843, 4053, 62, 42, "Output"]
}, Open  ]],
Cell[161426, 3908, 167, 3, 43, "Input"],
Cell[161596, 3913, 1912, 48, 125, "Input"],
Cell[163511, 3963, 2064, 50, 125, "Input"],
Cell[165578, 4015, 1957, 49, 125, "Input"],
Cell[167538, 4066, 3276, 86, 233, "Input"],
Cell[CellGroupData[{
Cell[170839, 4156, 1967, 50, 98, "Input"],
Cell[172809, 4208, 4645, 87, 68, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> solutioncheck_static.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    212168,       5395]
NotebookOptionsPosition[    207217,       5262]
NotebookOutlinePosition[    207614,       5279]
CellTagsIndexPosition[    207571,       5276]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "8", " ", "charge", " ", "static", " ", "AdS", " ", "solution", " ", "with",
    " ", "spherical", " ", "horizon"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5636391756554604`*^9, 3.563623946606*^9}, {
  3.5636428292310333`*^9, 3.5633154181446686`*^9}, {3.5898703202110868`*^9, 
  3.563367377419258*^9}, {3.563379622723*^9, 3.563379626418*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "define", " ", "sinh", " ", "and", " ", "cosh", " ", "in", " ", "terms", 
     " ", "of", " ", "d\[Delta]1"}], " ", "=", " ", 
    RowBox[{"Exp", "[", "\[Delta]1", "]"}]}], ",", " ", "etc"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.5633654979348*^9, 3.5633655252348003`*^9}, {
  3.5898703149010797`*^9, 3.5633607468307114`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "s\[Delta]1", ",", "s\[Delta]2", ",", "s\[Delta]3", ",", "s\[Delta]4"}], 
    "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Delta]1", "-", 
        RowBox[{"1", "/", "d\[Delta]1"}]}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Delta]2", "-", 
        RowBox[{"1", "/", "d\[Delta]2"}]}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Delta]3", "-", 
        RowBox[{"1", "/", "d\[Delta]3"}]}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Delta]4", "-", 
        RowBox[{"1", "/", "d\[Delta]4"}]}], ")"}], "/", "2"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "s\[Gamma]1", ",", "s\[Gamma]2", ",", "s\[Gamma]3", ",", "s\[Gamma]4"}], 
    "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Gamma]1", "-", 
        RowBox[{"1", "/", "d\[Gamma]1"}]}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Gamma]2", "-", 
        RowBox[{"1", "/", "d\[Gamma]2"}]}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Gamma]3", "-", 
        RowBox[{"1", "/", "d\[Gamma]3"}]}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Gamma]4", "-", 
        RowBox[{"1", "/", "d\[Gamma]4"}]}], ")"}], "/", "2"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "c\[Delta]1", ",", "c\[Delta]2", ",", "c\[Delta]3", ",", "c\[Delta]4"}], 
    "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Delta]1", "+", 
        RowBox[{"1", "/", "d\[Delta]1"}]}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Delta]2", "+", 
        RowBox[{"1", "/", "d\[Delta]2"}]}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Delta]3", "+", 
        RowBox[{"1", "/", "d\[Delta]3"}]}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Delta]4", "+", 
        RowBox[{"1", "/", "d\[Delta]4"}]}], ")"}], "/", "2"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "c\[Gamma]1", ",", "c\[Gamma]2", ",", "c\[Gamma]3", ",", "c\[Gamma]4"}], 
    "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Gamma]1", "+", 
        RowBox[{"1", "/", "d\[Gamma]1"}]}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Gamma]2", "+", 
        RowBox[{"1", "/", "d\[Gamma]2"}]}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Gamma]3", "+", 
        RowBox[{"1", "/", "d\[Gamma]3"}]}], ")"}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d\[Gamma]4", "+", 
        RowBox[{"1", "/", "d\[Gamma]4"}]}], ")"}], "/", "2"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5635639335069575`*^9, 3.5635639618379974`*^9}, {
  3.5748036045279703`*^9, 3.574803640158433*^9}, {3.5748037401110077`*^9, 
  3.5633654924748*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "s\[Delta]1234", ",", "c\[Delta]1234", ",", "s\[Gamma]1234", ",", 
     "c\[Gamma]1234"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "s\[Delta]1", " ", "s\[Delta]2", " ", "s\[Delta]3", " ", "s\[Delta]4"}], 
     ",", 
     RowBox[{
     "c\[Delta]1", " ", "c\[Delta]2", " ", "c\[Delta]3", " ", "c\[Delta]4"}], 
     ",", 
     RowBox[{
     "s\[Gamma]1", " ", "s\[Gamma]2", " ", "s\[Gamma]3", " ", "s\[Gamma]4"}], 
     ",", 
     RowBox[{
     "c\[Gamma]1", " ", "c\[Gamma]2", " ", "c\[Gamma]3", " ", 
      "c\[Gamma]4"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5633642996645875`*^9, 3.563364338944642*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"transpositions", " ", "of", " ", "gauge", " ", "indices"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.5633655334560003`*^9, 3.5633624206155477`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"swap12", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d\[Delta]1", "\[Rule]", "d\[Delta]2"}], ",", 
     RowBox[{"d\[Gamma]1", "\[Rule]", "d\[Gamma]2"}], ",", 
     RowBox[{"d\[Delta]2", "\[Rule]", "d\[Delta]1"}], ",", 
     RowBox[{"d\[Gamma]2", "\[Rule]", "d\[Gamma]1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"swap13", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d\[Delta]1", "\[Rule]", "d\[Delta]3"}], ",", 
     RowBox[{"d\[Gamma]1", "\[Rule]", "d\[Gamma]3"}], ",", 
     RowBox[{"d\[Delta]3", "\[Rule]", "d\[Delta]1"}], ",", 
     RowBox[{"d\[Gamma]3", "\[Rule]", "d\[Gamma]1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"swap14", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d\[Delta]1", "\[Rule]", "d\[Delta]4"}], ",", 
     RowBox[{"d\[Gamma]1", "\[Rule]", "d\[Gamma]4"}], ",", 
     RowBox[{"d\[Delta]4", "\[Rule]", "d\[Delta]1"}], ",", 
     RowBox[{"d\[Gamma]4", "\[Rule]", "d\[Gamma]1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"swap23", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d\[Delta]2", "\[Rule]", "d\[Delta]3"}], ",", 
     RowBox[{"d\[Gamma]2", "\[Rule]", "d\[Gamma]3"}], ",", 
     RowBox[{"d\[Delta]3", "\[Rule]", "d\[Delta]2"}], ",", 
     RowBox[{"d\[Gamma]3", "\[Rule]", "d\[Gamma]2"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"swap24", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d\[Delta]2", "\[Rule]", "d\[Delta]4"}], ",", 
     RowBox[{"d\[Gamma]2", "\[Rule]", "d\[Gamma]4"}], ",", 
     RowBox[{"d\[Delta]4", "\[Rule]", "d\[Delta]2"}], ",", 
     RowBox[{"d\[Gamma]4", "\[Rule]", "d\[Gamma]2"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"swap34", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d\[Delta]3", "\[Rule]", "d\[Delta]4"}], ",", 
     RowBox[{"d\[Gamma]3", "\[Rule]", "d\[Gamma]4"}], ",", 
     RowBox[{"d\[Delta]4", "\[Rule]", "d\[Delta]3"}], ",", 
     RowBox[{"d\[Gamma]4", "\[Rule]", "d\[Gamma]3"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5633655430032*^9, 3.5633656268698*^9}, {
  3.589813105361144*^9, 3.563360514842704*^9}, {3.563360704554637*^9, 
  3.563360715802257*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"define", " ", "various", " ", "constants"}], " ", "*)"}]], "Input",\

 CellChangeTimes->{{3.5633656823746*^9, 3.5633656862902*^9}, {
  3.5633671926418*^9, 3.5633671933906*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Mu]1", "=", 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s\[Delta]1", "^", "2"}], "+", 
       RowBox[{"s\[Delta]2", "^", "2"}], "+", 
       RowBox[{"s\[Delta]3", "^", "2"}], "+", 
       RowBox[{"s\[Delta]4", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]2", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]3", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]4", "^", "2"}]}], ")"}]}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"s\[Delta]1", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]1", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Delta]2", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]2", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Delta]3", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]3", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Delta]4", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]4", "^", "2"}]}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s\[Delta]1", "^", "2"}], "+", 
       RowBox[{"s\[Delta]2", "^", "2"}], "+", 
       RowBox[{"s\[Delta]3", "^", "2"}], "+", 
       RowBox[{"s\[Delta]4", "^", "2"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]2", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]3", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]4", "^", "2"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"c\[Gamma]1234", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s\[Delta]1", " ", "c\[Delta]1", " ", 
         RowBox[{"s\[Gamma]1", "/", "c\[Gamma]1"}]}], "+", 
        RowBox[{"s\[Delta]2", " ", "c\[Delta]2", " ", 
         RowBox[{"s\[Gamma]2", "/", "c\[Gamma]2"}]}], "+", 
        RowBox[{"s\[Delta]3", " ", "c\[Delta]3", " ", 
         RowBox[{"s\[Gamma]3", "/", "c\[Gamma]3"}]}], "+", 
        RowBox[{"s\[Delta]4", " ", "c\[Delta]4", " ", 
         RowBox[{"s\[Gamma]4", "/", "c\[Gamma]4"}]}]}], ")"}]}], "-", 
     RowBox[{"s\[Gamma]1234", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s\[Delta]1", " ", "c\[Delta]1", " ", 
         RowBox[{"c\[Gamma]1", "/", "s\[Gamma]1"}]}], "+", 
        RowBox[{"s\[Delta]2", " ", "c\[Delta]2", " ", 
         RowBox[{"c\[Gamma]2", "/", "s\[Gamma]2"}]}], "+", 
        RowBox[{"s\[Delta]3", " ", "c\[Delta]3", " ", 
         RowBox[{"c\[Gamma]3", "/", "s\[Gamma]3"}]}], "+", 
        RowBox[{"s\[Delta]4", " ", "c\[Delta]4", " ", 
         RowBox[{"c\[Gamma]4", "/", "s\[Gamma]4"}]}]}], ")"}]}]}], "//", 
    "Factor"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Nu]1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"s\[Delta]1234", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c\[Delta]1", " ", "s\[Gamma]1", " ", 
         RowBox[{"c\[Gamma]1", "/", "s\[Delta]1"}]}], "+", 
        RowBox[{"c\[Delta]2", " ", "s\[Gamma]2", " ", 
         RowBox[{"c\[Gamma]2", "/", "s\[Delta]2"}]}], "+", 
        RowBox[{"c\[Delta]3", " ", "s\[Gamma]3", " ", 
         RowBox[{"c\[Gamma]3", "/", "s\[Delta]3"}]}], "+", 
        RowBox[{"c\[Delta]4", " ", "s\[Gamma]4", " ", 
         RowBox[{"c\[Gamma]4", "/", "s\[Delta]4"}]}]}], ")"}]}], "-", 
     RowBox[{"c\[Delta]1234", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s\[Delta]1", " ", "s\[Gamma]1", " ", 
         RowBox[{"c\[Gamma]1", "/", "c\[Delta]1"}]}], "+", 
        RowBox[{"s\[Delta]2", " ", "s\[Gamma]2", " ", 
         RowBox[{"c\[Gamma]2", "/", "c\[Delta]2"}]}], "+", 
        RowBox[{"s\[Delta]3", " ", "s\[Gamma]3", " ", 
         RowBox[{"c\[Gamma]3", "/", "c\[Delta]3"}]}], "+", 
        RowBox[{"s\[Delta]4", " ", "s\[Gamma]4", " ", 
         RowBox[{"c\[Gamma]4", "/", "c\[Delta]4"}]}]}], ")"}]}]}], "//", 
    "Factor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Iota]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"c\[Delta]1234", " ", "c\[Gamma]1234"}], "+", 
     RowBox[{"s\[Delta]1234", " ", "s\[Gamma]1234"}], "+", 
     RowBox[{"c\[Delta]1234", " ", "s\[Gamma]1234", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s\[Delta]1", " ", "s\[Delta]2", " ", "c\[Gamma]1", " ", 
         RowBox[{"c\[Gamma]2", "/", 
          RowBox[{"(", 
           RowBox[{
           "c\[Delta]1", " ", "c\[Delta]2", " ", "s\[Gamma]1", " ", 
            "s\[Gamma]2"}], ")"}]}]}], "+", 
        RowBox[{"s\[Delta]1", " ", "s\[Delta]3", " ", "c\[Gamma]1", " ", 
         RowBox[{"c\[Gamma]3", "/", 
          RowBox[{"(", 
           RowBox[{
           "c\[Delta]1", " ", "c\[Delta]3", " ", "s\[Gamma]1", " ", 
            "s\[Gamma]3"}], ")"}]}]}], "+", 
        RowBox[{"s\[Delta]1", " ", "s\[Delta]4", " ", "c\[Gamma]1", " ", 
         RowBox[{"c\[Gamma]4", "/", 
          RowBox[{"(", 
           RowBox[{
           "c\[Delta]1", " ", "c\[Delta]4", " ", "s\[Gamma]1", " ", 
            "s\[Gamma]4"}], ")"}]}]}], "+", 
        RowBox[{"s\[Delta]2", " ", "s\[Delta]3", " ", "c\[Gamma]2", " ", 
         RowBox[{"c\[Gamma]3", "/", 
          RowBox[{"(", 
           RowBox[{
           "c\[Delta]2", " ", "c\[Delta]3", " ", "s\[Gamma]2", " ", 
            "s\[Gamma]3"}], ")"}]}]}], "+", 
        RowBox[{"s\[Delta]2", " ", "s\[Delta]4", " ", "c\[Gamma]2", " ", 
         RowBox[{"c\[Gamma]4", "/", 
          RowBox[{"(", 
           RowBox[{
           "c\[Delta]2", " ", "c\[Delta]4", " ", "s\[Gamma]2", " ", 
            "s\[Gamma]4"}], ")"}]}]}], "+", 
        RowBox[{"s\[Delta]3", " ", "s\[Delta]4", " ", "c\[Gamma]3", " ", 
         RowBox[{"c\[Gamma]4", "/", 
          RowBox[{"(", 
           RowBox[{
           "c\[Delta]3", " ", "c\[Delta]4", " ", "s\[Gamma]3", " ", 
            "s\[Gamma]4"}], ")"}]}]}]}], ")"}]}]}], "//", "Factor"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DDD", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"c\[Delta]1234", " ", "s\[Gamma]1234"}], "+", 
     RowBox[{"s\[Delta]1234", " ", "c\[Gamma]1234"}], "+", 
     RowBox[{"c\[Delta]1234", " ", "c\[Gamma]1234", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s\[Delta]1", " ", "s\[Delta]2", " ", "s\[Gamma]1", " ", 
         RowBox[{"s\[Gamma]2", "/", 
          RowBox[{"(", 
           RowBox[{
           "c\[Delta]1", " ", "c\[Delta]2", " ", "c\[Gamma]1", " ", 
            "c\[Gamma]2"}], ")"}]}]}], "+", 
        RowBox[{"s\[Delta]1", " ", "s\[Delta]3", " ", "s\[Gamma]1", " ", 
         RowBox[{"s\[Gamma]3", "/", 
          RowBox[{"(", 
           RowBox[{
           "c\[Delta]1", " ", "c\[Delta]3", " ", "c\[Gamma]1", " ", 
            "c\[Gamma]3"}], ")"}]}]}], "+", 
        RowBox[{"s\[Delta]1", " ", "s\[Delta]4", " ", "s\[Gamma]1", " ", 
         RowBox[{"s\[Gamma]4", "/", 
          RowBox[{"(", 
           RowBox[{
           "c\[Delta]1", " ", "c\[Delta]4", " ", "c\[Gamma]1", " ", 
            "c\[Gamma]4"}], ")"}]}]}], "+", 
        RowBox[{"s\[Delta]2", " ", "s\[Delta]3", " ", "s\[Gamma]2", " ", 
         RowBox[{"s\[Gamma]3", "/", 
          RowBox[{"(", 
           RowBox[{
           "c\[Delta]2", " ", "c\[Delta]3", " ", "c\[Gamma]2", " ", 
            "c\[Gamma]3"}], ")"}]}]}], "+", 
        RowBox[{"s\[Delta]2", " ", "s\[Delta]4", " ", "s\[Gamma]2", " ", 
         RowBox[{"s\[Gamma]4", "/", 
          RowBox[{"(", 
           RowBox[{
           "c\[Delta]2", " ", "c\[Delta]4", " ", "c\[Gamma]2", " ", 
            "c\[Gamma]4"}], ")"}]}]}], "+", 
        RowBox[{"s\[Delta]3", " ", "s\[Delta]4", " ", "s\[Gamma]3", " ", 
         RowBox[{"s\[Gamma]4", "/", 
          RowBox[{"(", 
           RowBox[{
           "c\[Delta]3", " ", "c\[Delta]4", " ", "c\[Gamma]3", " ", 
            "c\[Gamma]4"}], ")"}]}]}]}], ")"}]}]}], "//", "Factor"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]2", "=", 
   RowBox[{
    RowBox[{"\[Iota]", "-", "DDD"}], "//", "Factor"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5633658023542*^9, 3.5633222638311996`*^9}, {
  3.5633601922341375`*^9, 3.5633602078809648`*^9}, {3.563364269484545*^9, 
  3.563364278154557*^9}, {3.563364382214703*^9, 3.56336448894514*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CC", "=", 
   RowBox[{"1", "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"s\[Delta]1", "^", "2"}], "+", 
      RowBox[{"s\[Delta]2", "^", "2"}], "+", 
      RowBox[{"s\[Delta]3", "^", "2"}], "+", 
      RowBox[{"s\[Delta]4", "^", "2"}], "+", 
      RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
      RowBox[{"s\[Gamma]2", "^", "2"}], "+", 
      RowBox[{"s\[Gamma]3", "^", "2"}], "+", 
      RowBox[{"s\[Gamma]4", "^", "2"}]}], ")"}], "+", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"s\[Delta]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]1", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]2", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]2", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]3", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]3", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]4", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]4", "^", "2"}]}]}], ")"}]}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]2", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]3", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]4", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Gamma]2", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]3", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Gamma]2", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]4", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Gamma]3", "^", "2"}], " ", 
       RowBox[{"s\[Gamma]4", "^", "2"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"s\[Delta]1", "^", "2"}], " ", 
       RowBox[{"s\[Delta]2", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Delta]1", "^", "2"}], " ", 
       RowBox[{"s\[Delta]3", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Delta]1", "^", "2"}], " ", 
       RowBox[{"s\[Delta]4", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Delta]2", "^", "2"}], " ", 
       RowBox[{"s\[Delta]3", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Delta]2", "^", "2"}], " ", 
       RowBox[{"s\[Delta]4", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"s\[Delta]3", "^", "2"}], " ", 
       RowBox[{"s\[Delta]4", "^", "2"}]}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"s\[Delta]1", "^", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s\[Gamma]2", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]3", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]4", "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"s\[Delta]2", "^", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s\[Gamma]3", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]4", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]1", "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"s\[Delta]3", "^", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s\[Gamma]4", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]2", "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"s\[Delta]4", "^", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]2", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]3", "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s\[Delta]1", "^", "2"}], "+", 
       RowBox[{"s\[Delta]2", "^", "2"}], "+", 
       RowBox[{"s\[Delta]3", "^", "2"}], "+", 
       RowBox[{"s\[Delta]4", "^", "2"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]2", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]3", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]4", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Gamma]2", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]3", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Gamma]2", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]4", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Gamma]3", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]4", "^", "2"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]2", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]3", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]4", "^", "2"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"s\[Delta]1", "^", "2"}], " ", 
        RowBox[{"s\[Delta]2", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]1", "^", "2"}], " ", 
        RowBox[{"s\[Delta]3", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]1", "^", "2"}], " ", 
        RowBox[{"s\[Delta]4", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]2", "^", "2"}], " ", 
        RowBox[{"s\[Delta]3", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]2", "^", "2"}], " ", 
        RowBox[{"s\[Delta]4", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]3", "^", "2"}], " ", 
        RowBox[{"s\[Delta]4", "^", "2"}]}]}], ")"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"s\[Delta]1", "^", "2"}], " ", 
        RowBox[{"s\[Delta]2", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]2", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]1", "^", "2"}], " ", 
        RowBox[{"s\[Delta]3", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]3", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]1", "^", "2"}], " ", 
        RowBox[{"s\[Delta]4", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]4", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]2", "^", "2"}], " ", 
        RowBox[{"s\[Delta]3", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]2", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]3", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]2", "^", "2"}], " ", 
        RowBox[{"s\[Delta]4", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]2", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]4", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]3", "^", "2"}], " ", 
        RowBox[{"s\[Delta]4", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]3", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]4", "^", "2"}]}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "c\[Gamma]1", " ", "c\[Gamma]2", " ", "c\[Delta]1", " ", "c\[Delta]2", 
        " ", "s\[Gamma]1", " ", "s\[Gamma]2", " ", "s\[Delta]1", " ", 
        "s\[Delta]2"}], "+", 
       RowBox[{
       "c\[Gamma]1", " ", "c\[Gamma]3", " ", "c\[Delta]1", " ", "c\[Delta]3", 
        " ", "s\[Gamma]1", " ", "s\[Gamma]3", " ", "s\[Delta]1", " ", 
        "s\[Delta]3"}], "+", 
       RowBox[{
       "c\[Gamma]1", " ", "c\[Gamma]4", " ", "c\[Delta]1", " ", "c\[Delta]4", 
        " ", "s\[Gamma]1", " ", "s\[Gamma]4", " ", "s\[Delta]1", " ", 
        "s\[Delta]4"}], "+", 
       RowBox[{
       "c\[Gamma]2", " ", "c\[Gamma]3", " ", "c\[Delta]2", " ", "c\[Delta]3", 
        " ", "s\[Gamma]2", " ", "s\[Gamma]3", " ", "s\[Delta]2", " ", 
        "s\[Delta]3"}], "+", 
       RowBox[{
       "c\[Gamma]2", " ", "c\[Gamma]4", " ", "c\[Delta]2", " ", "c\[Delta]4", 
        " ", "s\[Gamma]2", " ", "s\[Gamma]4", " ", "s\[Delta]2", " ", 
        "s\[Delta]4"}], "+", 
       RowBox[{
       "c\[Gamma]3", " ", "c\[Gamma]4", " ", "c\[Delta]3", " ", "c\[Delta]4", 
        " ", "s\[Gamma]3", " ", "s\[Gamma]4", " ", "s\[Delta]3", " ", 
        "s\[Delta]4"}]}], ")"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"s\[Delta]1", "^", "2"}], " ", 
        RowBox[{"s\[Delta]2", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]3", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]4", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]1", "^", "2"}], " ", 
        RowBox[{"s\[Delta]3", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]2", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]4", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]1", "^", "2"}], " ", 
        RowBox[{"s\[Delta]4", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]2", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]3", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]2", "^", "2"}], " ", 
        RowBox[{"s\[Delta]3", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]4", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]2", "^", "2"}], " ", 
        RowBox[{"s\[Delta]4", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]3", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Delta]3", "^", "2"}], " ", 
        RowBox[{"s\[Delta]4", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]2", "^", "2"}]}]}], ")"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "s\[Delta]1", " ", "s\[Delta]2", " ", "c\[Delta]1", " ", "c\[Delta]2", 
        " ", "s\[Gamma]3", " ", "s\[Gamma]4", " ", "c\[Gamma]3", " ", 
        "c\[Gamma]4"}], "+", 
       RowBox[{
       "s\[Delta]1", " ", "s\[Delta]3", " ", "c\[Delta]1", " ", "c\[Delta]3", 
        " ", "s\[Gamma]2", " ", "s\[Gamma]4", " ", "c\[Gamma]2", " ", 
        "c\[Gamma]4"}], "+", 
       RowBox[{
       "s\[Delta]1", " ", "s\[Delta]4", " ", "c\[Delta]1", " ", "c\[Delta]4", 
        " ", "s\[Gamma]2", " ", "s\[Gamma]3", " ", "c\[Gamma]2", " ", 
        "c\[Gamma]3"}], "+", 
       RowBox[{
       "s\[Delta]2", " ", "s\[Delta]3", " ", "c\[Delta]2", " ", "c\[Delta]3", 
        " ", "s\[Gamma]1", " ", "s\[Gamma]4", " ", "c\[Gamma]1", " ", 
        "c\[Gamma]4"}], "+", 
       RowBox[{
       "s\[Delta]2", " ", "s\[Delta]4", " ", "c\[Delta]2", " ", "c\[Delta]4", 
        " ", "s\[Gamma]1", " ", "s\[Gamma]3", " ", "c\[Gamma]1", " ", 
        "c\[Gamma]3"}], "+", 
       RowBox[{
       "s\[Delta]3", " ", "s\[Delta]4", " ", "c\[Delta]3", " ", "c\[Delta]4", 
        " ", "s\[Gamma]1", " ", "s\[Gamma]2", " ", "c\[Gamma]1", " ", 
        "c\[Gamma]2"}]}], ")"}]}], "-", 
    RowBox[{"\[Nu]1", "^", "2"}], "-", 
    RowBox[{"\[Nu]2", "^", "2"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5633431447693443`*^9, 3.5633431461577473`*^9}, {
  3.563346775929115*^9, 3.5633467788091187`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["D", "~"], "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
    "s\[Gamma]1", " ", "c\[Gamma]2", " ", "c\[Gamma]3", " ", "c\[Gamma]4", 
     " ", 
     RowBox[{"s\[Delta]1", "^", "2"}]}], "-", 
    RowBox[{
    "c\[Gamma]1", " ", "s\[Gamma]2", " ", "s\[Gamma]3", " ", "s\[Gamma]4", 
     " ", 
     RowBox[{"c\[Delta]1", "^", "2"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5633684880262003`*^9, 3.5633615911896205`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["C", "~"], "[", 
    RowBox[{"1", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", 
         RowBox[{"s\[Delta]1", "^", "2"}]}]}], ")"}], "s\[Gamma]1234", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"1", "/", 
            RowBox[{"s\[Gamma]2", "^", "2"}]}], "+", 
           RowBox[{"1", "/", 
            RowBox[{"s\[Gamma]3", "^", "2"}]}], "+", 
           RowBox[{"1", "/", 
            RowBox[{"s\[Gamma]4", "^", "2"}]}]}], ")"}], 
         RowBox[{"c\[Gamma]1", "/", "s\[Gamma]1"}], " ", "s\[Gamma]1234"}], 
        "-", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", 
             RowBox[{"s\[Gamma]1", "^", "2"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"s\[Gamma]1", " ", "c\[Gamma]1"}], ")"}]}], " ", 
         "c\[Gamma]1234"}]}], ")"}]}], "+", 
     RowBox[{"2", 
      RowBox[{"s\[Delta]1", "^", "2"}], " ", "s\[Gamma]1", " ", "c\[Gamma]1", 
      
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
        RowBox[{"s\[Gamma]2", "^", "2"}], "+", 
        RowBox[{"s\[Gamma]3", "^", "2"}], "+", 
        RowBox[{"s\[Gamma]4", "^", "2"}]}], ")"}]}]}], "//", "Factor"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5892004812149153`*^9, 3.5633780547479277`*^9}, {
  3.5633781881593623`*^9, 3.563358409594*^9}, {3.563361154205109*^9, 
  3.5633611811931567`*^9}, {3.5633645296351967`*^9, 3.5633645500552254`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["C", "~"], "[", 
    RowBox[{"1", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", 
         RowBox[{"s\[Delta]1", "^", "2"}]}]}], ")"}], "s\[Gamma]1234", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"1", "/", 
            RowBox[{"s\[Gamma]1", "^", "2"}]}], "+", 
           RowBox[{"1", "/", 
            RowBox[{"s\[Gamma]3", "^", "2"}]}], "+", 
           RowBox[{"1", "/", 
            RowBox[{"s\[Gamma]4", "^", "2"}]}]}], ")"}], 
         RowBox[{"c\[Gamma]2", "/", "s\[Gamma]2"}], " ", "s\[Gamma]1234"}], 
        "-", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", 
             RowBox[{"s\[Gamma]2", "^", "2"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"s\[Gamma]2", " ", "c\[Gamma]2"}], ")"}]}], " ", 
         "c\[Gamma]1234"}]}], ")"}]}], "+", 
     RowBox[{"2", 
      RowBox[{"s\[Delta]1", "^", "2"}], " ", "s\[Gamma]2", " ", "c\[Gamma]2", 
      
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
        RowBox[{"s\[Gamma]2", "^", "2"}], "+", 
        RowBox[{"s\[Gamma]3", "^", "2"}], "+", 
        RowBox[{"s\[Gamma]4", "^", "2"}]}], ")"}]}]}], "//", "Factor"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5892005800859156`*^9, 3.5633780517527227`*^9}, {
   3.5633782433990593`*^9, 3.5633584124175997`*^9}, 3.5633611976199856`*^9, {
   3.5633645649852467`*^9, 3.5633645939452868`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["C", "~"], "[", 
    RowBox[{"1", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     OverscriptBox["C", "~"], "[", 
     RowBox[{"1", ",", "2"}], "]"}], "/.", "swap23"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["C", "~"], "[", 
    RowBox[{"1", ",", "4"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     OverscriptBox["C", "~"], "[", 
     RowBox[{"1", ",", "2"}], "]"}], "/.", "swap24"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5892006115099154`*^9, 3.5633780626571417`*^9}, {
  3.5633782803867245`*^9, 3.5633611976511855`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["C", "~"], "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"s\[Delta]1234", "-", "c\[Delta]1234"}], ")"}], 
     RowBox[{
      OverscriptBox["C", "~"], "[", 
      RowBox[{"1", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "s\[Delta]1", " ", "s\[Delta]2", " ", "c\[Delta]3", " ", 
        "c\[Delta]4"}], "-", 
       RowBox[{
       "c\[Delta]1", " ", "c\[Delta]2", " ", "s\[Delta]3", " ", 
        "s\[Delta]4"}]}], ")"}], 
     RowBox[{
      OverscriptBox["C", "~"], "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "s\[Delta]1", " ", "s\[Delta]3", " ", "c\[Delta]2", " ", 
        "c\[Delta]4"}], "-", 
       RowBox[{
       "c\[Delta]1", " ", "c\[Delta]3", " ", "s\[Delta]2", " ", 
        "s\[Delta]4"}]}], ")"}], 
     RowBox[{
      OverscriptBox["C", "~"], "[", 
      RowBox[{"1", ",", "3"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "s\[Delta]1", " ", "s\[Delta]4", " ", "c\[Delta]2", " ", 
        "c\[Delta]3"}], "-", 
       RowBox[{
       "c\[Delta]1", " ", "c\[Delta]4", " ", "s\[Delta]2", " ", 
        "s\[Delta]3"}]}], ")"}], 
     RowBox[{
      OverscriptBox["C", "~"], "[", 
      RowBox[{"1", ",", "4"}], "]"}]}], "+", 
    RowBox[{"2", "s\[Gamma]1", " ", "c\[Gamma]1", " ", "s\[Delta]1234", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]2", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]3", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]4", "^", "2"}]}], ")"}]}], "+", 
    RowBox[{"2", "s\[Gamma]2", " ", "c\[Gamma]2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "s\[Delta]1", " ", "s\[Delta]2", " ", "c\[Delta]3", " ", "c\[Delta]4", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
          RowBox[{"s\[Gamma]2", "^", "2"}]}], ")"}]}], "-", 
       RowBox[{
       "c\[Delta]1", " ", "c\[Delta]2", " ", "s\[Delta]3", " ", "s\[Delta]4", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s\[Gamma]3", "^", "2"}], "+", 
          RowBox[{"s\[Gamma]4", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"2", "s\[Gamma]3", " ", "c\[Gamma]3", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "s\[Delta]1", " ", "s\[Delta]3", " ", "c\[Delta]2", " ", "c\[Delta]4", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
          RowBox[{"s\[Gamma]3", "^", "2"}]}], ")"}]}], "-", 
       RowBox[{
       "c\[Delta]1", " ", "c\[Delta]3", " ", "s\[Delta]2", " ", "s\[Delta]4", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s\[Gamma]2", "^", "2"}], "+", 
          RowBox[{"s\[Gamma]4", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"2", "s\[Gamma]4", " ", "c\[Gamma]4", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "s\[Delta]1", " ", "s\[Delta]4", " ", "c\[Delta]2", " ", "c\[Delta]3", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
          RowBox[{"s\[Gamma]4", "^", "2"}]}], ")"}]}], "-", 
       RowBox[{
       "c\[Delta]1", " ", "c\[Delta]4", " ", "s\[Delta]2", " ", "s\[Delta]3", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s\[Gamma]2", "^", "2"}], "+", 
          RowBox[{"s\[Gamma]3", "^", "2"}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5892006510289154`*^9, 3.563378088365987*^9}, {
  3.5633783551076555`*^9, 3.563378438396202*^9}, {3.5633785439303875`*^9, 
  3.5633611976823854`*^9}, {3.5633646351753445`*^9, 3.563364646745361*^9}, {
  3.563364686215416*^9, 3.5633646863354163`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      OverscriptBox["C", "~"], "[", "2", "]"}], ",", 
     RowBox[{
      OverscriptBox["D", "~"], "[", "2", "]"}]}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       OverscriptBox["C", "~"], "[", "1", "]"}], ",", 
      RowBox[{
       OverscriptBox["D", "~"], "[", "1", "]"}]}], "}"}], "/.", "swap12"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      OverscriptBox["C", "~"], "[", "3", "]"}], ",", 
     RowBox[{
      OverscriptBox["D", "~"], "[", "3", "]"}]}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       OverscriptBox["C", "~"], "[", "1", "]"}], ",", 
      RowBox[{
       OverscriptBox["D", "~"], "[", "1", "]"}]}], "}"}], "/.", "swap13"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      OverscriptBox["C", "~"], "[", "4", "]"}], ",", 
     RowBox[{
      OverscriptBox["D", "~"], "[", "4", "]"}]}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       OverscriptBox["C", "~"], "[", "1", "]"}], ",", 
      RowBox[{
       OverscriptBox["D", "~"], "[", "1", "]"}]}], "}"}], "/.", "swap14"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.563378557455611*^9, 3.563361197713586*^9}, {
  3.563361754977856*^9, 3.5633617941179113`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"mass", ",", " ", 
   RowBox[{"NUT", " ", "charge"}], ",", " ", 
   RowBox[{"electromagnetic", " ", "charges"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5633604279037514`*^9, 3.563360448199387*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Mass", ",", "Nut"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"mm", " ", "\[Mu]1"}], "+", 
      RowBox[{"nn", " ", "\[Mu]2"}]}], ",", 
     RowBox[{
      RowBox[{"mm", " ", "\[Nu]1"}], "+", 
      RowBox[{"nn", " ", "\[Nu]2"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Q1", ",", "Q2", ",", "Q3", ",", "Q4"}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"2", "d\[Delta]1", " ", 
       RowBox[{"D", "[", 
        RowBox[{"Mass", ",", "d\[Delta]1"}], "]"}]}], ",", 
      RowBox[{"2", "d\[Delta]2", " ", 
       RowBox[{"D", "[", 
        RowBox[{"Mass", ",", "d\[Delta]2"}], "]"}]}], ",", 
      RowBox[{"2", "d\[Delta]3", " ", 
       RowBox[{"D", "[", 
        RowBox[{"Mass", ",", "d\[Delta]3"}], "]"}]}], ",", 
      RowBox[{"2", "d\[Delta]4", " ", 
       RowBox[{"D", "[", 
        RowBox[{"Mass", ",", "d\[Delta]4"}], "]"}]}]}], "}"}], "//", 
    "Factor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"P1", ",", "P2", ",", "P3", ",", "P4"}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "d\[Delta]1", " ", 
       RowBox[{"D", "[", 
        RowBox[{"Nut", ",", "d\[Delta]1"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"-", "2"}], "d\[Delta]2", " ", 
       RowBox[{"D", "[", 
        RowBox[{"Nut", ",", "d\[Delta]2"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"-", "2"}], "d\[Delta]3", " ", 
       RowBox[{"D", "[", 
        RowBox[{"Nut", ",", "d\[Delta]3"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"-", "2"}], "d\[Delta]4", " ", 
       RowBox[{"D", "[", 
        RowBox[{"Nut", ",", "d\[Delta]4"}], "]"}]}]}], "}"}], "//", 
    "Factor"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5633445273517723`*^9, 3.563344539192193*^9}, {
  3.563361676063384*^9, 3.5633582975236*^9}, {3.563384286611*^9, 
  3.563384296291*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Rho]1", "[", "1", "]"}], ",", 
     RowBox[{"\[Rho]2", "[", "1", "]"}]}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"2", "d\[Delta]1", " ", 
       RowBox[{"D", "[", 
        RowBox[{"\[Mu]1", ",", "d\[Delta]1"}], "]"}]}], ",", 
      RowBox[{"2", "d\[Delta]1", " ", 
       RowBox[{"D", "[", 
        RowBox[{"\[Mu]2", ",", "d\[Delta]1"}], "]"}]}]}], "}"}], "//", 
    "Factor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Pi]1", "[", "1", "]"}], ",", 
     RowBox[{"\[Pi]2", "[", "1", "]"}]}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "d\[Delta]1", " ", 
       RowBox[{"D", "[", 
        RowBox[{"\[Nu]1", ",", "d\[Delta]1"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"-", "2"}], "d\[Delta]1", " ", 
       RowBox[{"D", "[", 
        RowBox[{"\[Nu]2", ",", "d\[Delta]1"}], "]"}]}]}], "}"}], "//", 
    "Factor"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5633663236968*^9, 3.5633583344332*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Rho]1", "[", "2", "]"}], ",", 
     RowBox[{"\[Rho]2", "[", "2", "]"}], ",", 
     RowBox[{"\[Pi]1", "[", "2", "]"}], ",", 
     RowBox[{"\[Pi]2", "[", "2", "]"}]}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Rho]1", "[", "1", "]"}], ",", 
      RowBox[{"\[Rho]2", "[", "1", "]"}], ",", 
      RowBox[{"\[Pi]1", "[", "1", "]"}], ",", 
      RowBox[{"\[Pi]2", "[", "1", "]"}]}], "}"}], "/.", "swap12"}]}], ";", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Rho]1", "[", "3", "]"}], ",", 
     RowBox[{"\[Rho]2", "[", "3", "]"}], ",", 
     RowBox[{"\[Pi]1", "[", "3", "]"}], ",", 
     RowBox[{"\[Pi]2", "[", "3", "]"}]}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Rho]1", "[", "1", "]"}], ",", 
      RowBox[{"\[Rho]2", "[", "1", "]"}], ",", 
      RowBox[{"\[Pi]1", "[", "1", "]"}], ",", 
      RowBox[{"\[Pi]2", "[", "1", "]"}]}], "}"}], "/.", "swap13"}]}], ";", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Rho]1", "[", "4", "]"}], ",", 
     RowBox[{"\[Rho]2", "[", "4", "]"}], ",", 
     RowBox[{"\[Pi]1", "[", "4", "]"}], ",", 
     RowBox[{"\[Pi]2", "[", "4", "]"}]}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Rho]1", "[", "1", "]"}], ",", 
      RowBox[{"\[Rho]2", "[", "1", "]"}], ",", 
      RowBox[{"\[Pi]1", "[", "1", "]"}], ",", 
      RowBox[{"\[Pi]2", "[", "1", "]"}]}], "}"}], "/.", "swap14"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5633664367032003`*^9, 3.5633664786984*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"n0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "mm"}], " ", 
     RowBox[{"\[Nu]1", "/", "\[Nu]2"}]}], "//", "Factor"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.5633439710647955`*^9, 3.5633439767744055`*^9}, {
  3.56334495102672*^9, 3.563344962071539*^9}, {3.5633582195046*^9, 
  3.5633582201286*^9}, {3.563361816197942*^9, 3.563361817217943*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"define", " ", "various", " ", "functions"}], " ", "*)"}]], "Input",\

 CellChangeTimes->{{3.5633672037178*^9, 3.5633672071029997`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"R", "=", 
   RowBox[{
    RowBox[{"r", "^", "2"}], "-", 
    RowBox[{"2", "mm", " ", "r"}], "-", 
    RowBox[{"nn", "^", "2"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5633656890826*^9, 3.5633657060554*^9}, {
   3.56338497579*^9, 3.56338498662*^9}, {3.590700179842222*^9, 
   3.563315160082263*^9}, 3.5633152509514604`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"L", ",", "V"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mm", " ", "\[Nu]2"}], "-", 
         RowBox[{"nn", " ", "\[Nu]1"}]}], ")"}], "r"}], "+", 
      RowBox[{"4", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mm", "^", "2"}], "+", 
         RowBox[{"nn", "^", "2"}]}], ")"}], "DDD"}]}], ",", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"nn", " ", "\[Mu]1"}], "-", 
         RowBox[{"mm", " ", "\[Mu]2"}]}], ")"}], "nn"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mm", "^", "2"}], "+", 
         RowBox[{"nn", "^", "2"}]}], ")"}], "CC"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5633657539161997`*^9, 3.5633256283224*^9}, {
  3.56336190762807*^9, 3.5633619107680745`*^9}, {3.563361960828144*^9, 
  3.5633619709181585`*^9}, {3.56338496424*^9, 3.56338496433*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Wsquared", "=", 
   RowBox[{
    RowBox[{"R", "^", "2"}], "+", 
    RowBox[{"L", "^", "2"}], "+", 
    RowBox[{"2", "R", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "Mass", " ", "r"}], "+", "V"}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5633657149474*^9, 3.5633232501946*^9}, {
  3.56338500241*^9, 3.5633850117*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"LL", "[", "1", "]"}], ",", 
     RowBox[{"VV", "[", "1", "]"}], ",", 
     RowBox[{
      OverscriptBox["L", "~"], "[", "1", "]"}], ",", 
     RowBox[{
      OverscriptBox["V", "~"], "[", "1", "]"}]}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mm", " ", 
          RowBox[{"\[Pi]2", "[", "1", "]"}]}], "-", 
         RowBox[{"nn", " ", 
          RowBox[{"\[Pi]1", "[", "1", "]"}]}]}], ")"}], "r"}], "-", 
      RowBox[{"4", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mm", "^", "2"}], "+", 
         RowBox[{"nn", "^", "2"}]}], ")"}], " ", "d\[Delta]1", " ", 
       RowBox[{"D", "[", 
        RowBox[{"DDD", ",", "d\[Delta]1"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"nn", " ", 
          RowBox[{"\[Rho]1", "[", "1", "]"}]}], "-", 
         RowBox[{"mm", " ", 
          RowBox[{"\[Rho]2", "[", "1", "]"}]}]}], ")"}], "nn"}], "+", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mm", "^", "2"}], "+", 
         RowBox[{"nn", "^", "2"}]}], ")"}], " ", "d\[Delta]1", " ", 
       RowBox[{"D", "[", 
        RowBox[{"CC", ",", "d\[Delta]1"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mm", " ", 
          RowBox[{"\[Rho]2", "[", "1", "]"}]}], "-", 
         RowBox[{"nn", " ", 
          RowBox[{"\[Rho]1", "[", "1", "]"}]}]}], ")"}], "r"}], "-", 
      RowBox[{"4", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mm", "^", "2"}], "+", 
         RowBox[{"nn", "^", "2"}]}], ")"}], 
       RowBox[{
        OverscriptBox["D", "~"], "[", "1", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"nn", " ", 
          RowBox[{"\[Pi]1", "[", "1", "]"}]}], "-", 
         RowBox[{"mm", " ", 
          RowBox[{"\[Pi]2", "[", "1", "]"}]}]}], ")"}], "nn"}], "+", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mm", "^", "2"}], "+", 
         RowBox[{"nn", "^", "2"}]}], ")"}], 
       RowBox[{
        OverscriptBox["C", "~"], "[", "1", "]"}]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5633663010924*^9, 3.5633663042748003`*^9}, {
  3.5633670116818*^9, 3.5633616042196383`*^9}, {3.5633619157980814`*^9, 
  3.5633619554181366`*^9}, {3.5633622942383647`*^9, 3.563362318019398*^9}, {
  3.563389870328*^9, 3.5633084403567057`*^9}, {3.563308508679614*^9, 
  3.5633085110427494`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"LL", "[", "2", "]"}], ",", 
     RowBox[{"VV", "[", "2", "]"}], ",", 
     RowBox[{
      OverscriptBox["L", "~"], "[", "2", "]"}], ",", 
     RowBox[{
      OverscriptBox["V", "~"], "[", "2", "]"}]}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"LL", "[", "1", "]"}], ",", 
      RowBox[{"VV", "[", "1", "]"}], ",", 
      RowBox[{
       OverscriptBox["L", "~"], "[", "1", "]"}], ",", 
      RowBox[{
       OverscriptBox["V", "~"], "[", "1", "]"}]}], "}"}], "/.", "swap12"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"LL", "[", "3", "]"}], ",", 
     RowBox[{"VV", "[", "3", "]"}], ",", 
     RowBox[{
      OverscriptBox["L", "~"], "[", "3", "]"}], ",", 
     RowBox[{
      OverscriptBox["V", "~"], "[", "3", "]"}]}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"LL", "[", "1", "]"}], ",", 
      RowBox[{"VV", "[", "1", "]"}], ",", 
      RowBox[{
       OverscriptBox["L", "~"], "[", "1", "]"}], ",", 
      RowBox[{
       OverscriptBox["V", "~"], "[", "1", "]"}]}], "}"}], "/.", "swap13"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"LL", "[", "4", "]"}], ",", 
     RowBox[{"VV", "[", "4", "]"}], ",", 
     RowBox[{
      OverscriptBox["L", "~"], "[", "4", "]"}], ",", 
     RowBox[{
      OverscriptBox["V", "~"], "[", "4", "]"}]}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"LL", "[", "1", "]"}], ",", 
      RowBox[{"VV", "[", "1", "]"}], ",", 
      RowBox[{
       OverscriptBox["L", "~"], "[", "1", "]"}], ",", 
      RowBox[{
       OverscriptBox["V", "~"], "[", "1", "]"}]}], "}"}], "/.", "swap14"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5633670893542*^9, 3.5633083098842435`*^9}, {
  3.56330851420893*^9, 3.5633085333860273`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"electromagnetic", " ", "scalars"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.563618610193075*^9, 3.56361861352308*^9}, {
  3.5636391372494535`*^9, 3.5636391415706606`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Zeta]", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", "Wsquared"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "L"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"P1", " ", "nn"}], "+", 
         RowBox[{"LL", "[", "1", "]"}]}], ")"}]}], "+", 
      RowBox[{"R", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Q1", " ", "r"}], "+", 
         RowBox[{"VV", "[", "1", "]"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["\[Zeta]", "~"], "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", "Wsquared"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"L", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Q1", " ", "nn"}], "+", 
         RowBox[{
          OverscriptBox["L", "~"], "[", "1", "]"}]}], ")"}]}], "+", 
      RowBox[{"R", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"P1", " ", "r"}], "+", 
         RowBox[{
          OverscriptBox["V", "~"], "[", "1", "]"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5633805280602283`*^9, 3.563357631551*^9}, {
   3.5633603871408796`*^9, 3.56336038732808*^9}, {3.5633623605494576`*^9, 
   3.563362365669465*^9}, {3.563384188993*^9, 3.563384190524*^9}, 
   3.563384346825*^9, {3.56338484169*^9, 3.56338486833*^9}, {
   3.563390186234*^9, 3.5633080376286716`*^9}, {3.5633085378672833`*^9, 
   3.563308540573438*^9}, {3.563308803481476*^9, 3.563308807347697*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"gauge", " ", "fields"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5565920512234936`*^9, 3.5565920563715024`*^9}, {
   3.5565921720613055`*^9, 3.5565921766165133`*^9}, 3.5636225217953596`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Zeta]", "[", "1", "]"}], "dt"}], "+", 
    RowBox[{"P1", " ", "u", " ", "d\[Phi]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Atilde1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["\[Zeta]", "~"], "[", "1", "]"}], "dt"}], "-", 
    RowBox[{"Q1", " ", "u", " ", "d\[Phi]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.56362132854189*^9, 3.563621335676298*^9}, {
  3.5636220054178247`*^9, 3.5636220097970753`*^9}, {3.563622246121592*^9, 
  3.5636222642436285`*^9}, {3.5636292211513977`*^9, 3.5636292235694017`*^9}, {
  3.5785780647502327`*^9, 3.563615834795638*^9}, {3.5636249838108845`*^9, 
  3.5636249947345095`*^9}, {3.563625573782629*^9, 3.563625585487299*^9}, {
  3.563625860541031*^9, 3.563381108998211*^9}, {3.5633812670576887`*^9, 
  3.5633576939198*^9}, {3.563360408101*^9, 3.5633604085690002`*^9}, {
  3.5633623510542*^9, 3.5633623514754*^9}, {3.5633627680422*^9, 
  3.5633627710062*^9}, {3.5633774679358454`*^9, 3.563377468332868*^9}, {
  3.563377820670021*^9, 3.5633626955607524`*^9}, {3.563383920951*^9, 
  3.563383961216*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"A2", ",", "Atilde2"}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"A1", ",", "Atilde1"}], "}"}], "/.", "swap12"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"A3", ",", "Atilde3"}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"A1", ",", "Atilde1"}], "}"}], "/.", "swap13"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"A4", ",", "Atilde4"}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"A1", ",", "Atilde1"}], "}"}], "/.", "swap14"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.563381320659383*^9, 3.5633627056807666`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"scalar", " ", "fields"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.563378679260625*^9, 3.563378681772229*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Xi]11part1", "=", 
   RowBox[{"s\[Gamma]1", " ", "c\[Gamma]1", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "s\[Delta]1", " ", "s\[Delta]2", " ", "s\[Delta]3", " ", "c\[Delta]4"}],
       "-", 
      RowBox[{
      "c\[Delta]1", " ", "c\[Delta]2", " ", "c\[Delta]3", " ", 
       "s\[Delta]4"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]12part1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "c\[Delta]2", " ", "c\[Delta]3", " ", "s\[Gamma]1", " ", 
        "s\[Gamma]4"}], "+", 
       RowBox[{
       "c\[Gamma]1", " ", "c\[Gamma]4", " ", "s\[Delta]2", " ", 
        "s\[Delta]3"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "c\[Delta]1", " ", "c\[Delta]4", " ", "c\[Gamma]2", " ", 
        "c\[Gamma]3"}], "+", 
       RowBox[{
       "s\[Gamma]2", " ", "s\[Gamma]3", " ", "s\[Delta]1", " ", 
        "s\[Delta]4"}]}], ")"}]}], "+", 
    RowBox[{
    "s\[Delta]1", " ", "s\[Gamma]4", " ", "c\[Delta]4", " ", "c\[Gamma]1", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "s\[Delta]2", " ", "s\[Gamma]2", " ", "c\[Delta]3", " ", 
        "c\[Gamma]3"}], "+", 
       RowBox[{
       "s\[Delta]3", " ", "s\[Gamma]3", " ", "c\[Delta]2", " ", 
        "c\[Gamma]2"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]13part1", "=", 
   RowBox[{
    RowBox[{"-", "s\[Gamma]1"}], " ", "c\[Gamma]1", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "s\[Delta]1", " ", "s\[Delta]2", " ", "s\[Delta]3", " ", "c\[Delta]4", 
       " ", 
       RowBox[{"c\[Gamma]4", "^", "2"}]}], "+", 
      RowBox[{
      "c\[Delta]1", " ", "c\[Delta]2", " ", "c\[Delta]3", " ", "s\[Delta]4", 
       " ", 
       RowBox[{"s\[Gamma]4", "^", "2"}]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5633793526046076`*^9, 3.563379383477062*^9}, {
   3.5633794480767756`*^9, 3.563379506764078*^9}, {3.5633802328119707`*^9, 
   3.5633802823520403`*^9}, {3.563380336572116*^9, 3.5633410173114166`*^9}, 
   3.563341734522439*^9, 3.563348843684854*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Xi]11part2", ",", "\[Xi]12part2", ",", "\[Xi]13part2"}], "}"}],
    "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Xi]11part1", ",", "\[Xi]12part1", ",", "\[Xi]13part1"}], 
     "}"}], "/.", "swap14"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Xi]11part3", ",", "\[Xi]12part3", ",", "\[Xi]13part3"}], "}"}],
    "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Xi]11part1", ",", "\[Xi]12part1", ",", "\[Xi]13part1"}], 
      "}"}], "/.", "swap12"}], "/.", "swap34"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Xi]11part4", ",", "\[Xi]12part4", ",", "\[Xi]13part4"}], "}"}],
    "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Xi]11part1", ",", "\[Xi]12part1", ",", "\[Xi]13part1"}], 
      "}"}], "/.", "swap13"}], "/.", "swap24"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5633792050595484`*^9, 3.563379242452814*^9}, {
  3.563379278847678*^9, 3.5633792910780993`*^9}, {3.563379332823773*^9, 
  3.5633793467701974`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Xi]11", "=", 
   RowBox[{
   "\[Xi]11part1", "+", "\[Xi]11part2", "-", "\[Xi]11part3", "-", 
    "\[Xi]11part4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]12", "=", 
   RowBox[{
   "\[Xi]12part1", "+", "\[Xi]12part2", "-", "\[Xi]12part3", "-", 
    "\[Xi]12part4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]13", "=", 
   RowBox[{
   "\[Xi]13part1", "+", "\[Xi]13part2", "-", "\[Xi]13part3", "-", 
    "\[Xi]13part4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]11", "=", 
   RowBox[{
    RowBox[{"s\[Delta]2", "^", "2"}], "+", 
    RowBox[{"s\[Delta]3", "^", "2"}], "+", 
    RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
    RowBox[{"s\[Gamma]4", "^", "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s\[Delta]2", "^", "2"}], "+", 
       RowBox[{"s\[Delta]3", "^", "2"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]4", "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s\[Delta]2", "^", "2"}], "-", 
       RowBox[{"s\[Delta]3", "^", "2"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s\[Gamma]3", "^", "2"}], "-", 
       RowBox[{"s\[Gamma]2", "^", "2"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]12", "=", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"s\[Delta]2", " ", "c\[Delta]2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
         "c\[Gamma]2", " ", "s\[Gamma]1", " ", "s\[Gamma]3", " ", 
          "s\[Gamma]4"}], "-", 
         RowBox[{
         "s\[Gamma]2", " ", "c\[Gamma]1", " ", "c\[Gamma]3", " ", 
          "c\[Gamma]4"}]}], ")"}]}], "+", 
      RowBox[{"s\[Delta]3", " ", "c\[Delta]3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
         "c\[Gamma]3", " ", "s\[Gamma]1", " ", "s\[Gamma]2", " ", 
          "s\[Gamma]4"}], "-", 
         RowBox[{
         "s\[Gamma]3", " ", "c\[Gamma]1", " ", "c\[Gamma]2", " ", 
          "c\[Gamma]4"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]13", "=", 
   RowBox[{
    RowBox[{
    "2", "s\[Delta]2", " ", "s\[Delta]3", " ", "c\[Delta]2", " ", 
     "c\[Delta]3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "s\[Gamma]2", " ", "s\[Gamma]3", " ", "c\[Gamma]2", " ", 
        "c\[Gamma]3"}], "+", 
       RowBox[{
       "s\[Gamma]1", " ", "s\[Gamma]4", " ", "c\[Gamma]1", " ", 
        "c\[Gamma]4"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"s\[Delta]2", "^", "2"}], " ", 
     RowBox[{"s\[Delta]3", "^", "2"}], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"s\[Gamma]1", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]2", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]3", "^", "2"}], "+", 
       RowBox[{"s\[Gamma]4", "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s\[Delta]2", "^", "2"}], "+", 
       RowBox[{"s\[Delta]3", "^", "2"}], "+", 
       RowBox[{"2", 
        RowBox[{"s\[Delta]2", "^", "2"}], " ", 
        RowBox[{"s\[Delta]3", "^", "2"}]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]4", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"s\[Gamma]2", "^", "2"}], " ", 
        RowBox[{"s\[Gamma]3", "^", "2"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"s\[Delta]2", "^", "2"}], " ", 
     RowBox[{"s\[Gamma]2", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"s\[Delta]3", "^", "2"}], " ", 
     RowBox[{"s\[Gamma]3", "^", "2"}]}], " ", "+", 
    RowBox[{
     RowBox[{"s\[Gamma]1", "^", "2"}], " ", 
     RowBox[{"s\[Gamma]4", "^", "2"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5633787898492193`*^9, 3.563378806775249*^9}, {
   3.5633789800603533`*^9, 3.563342107482771*^9}, 3.5633480468373613`*^9, 
   3.5633488235608187`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f1", "=", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"mm", " ", "r"}], "+", 
       RowBox[{"nn", "^", "2"}]}], ")"}], "\[Xi]11"}], "+", 
    RowBox[{"2", "nn", 
     RowBox[{"(", 
      RowBox[{"mm", "-", "r"}], ")"}], "\[Xi]12"}], "+", 
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"mm", "^", "2"}], "+", 
       RowBox[{"nn", "^", "2"}]}], ")"}], "\[Xi]13"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g1", "=", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"mm", " ", "r"}], "+", 
       RowBox[{"nn", "^", "2"}]}], ")"}], "\[Eta]11"}], "+", 
    RowBox[{"2", "nn", 
     RowBox[{"(", 
      RowBox[{"mm", "-", "r"}], ")"}], "\[Eta]12"}], "+", 
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"mm", "^", "2"}], "+", 
       RowBox[{"nn", "^", "2"}]}], ")"}], "\[Eta]13"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5633820089523926`*^9, 3.563382052195668*^9}, {
  3.563384051667*^9, 3.563384079341*^9}, {3.5633843083599997`*^9, 
  3.563384320413*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Chi]1", "=", 
   RowBox[{"f1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"r", "^", "2"}], "+", 
      RowBox[{"nn", "^", "2"}], "+", "g1"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]1", "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", "^", "2"}], "+", 
         RowBox[{"nn", "^", "2"}], "+", "g1"}], ")"}], "^", "2"}], "/", 
      "Wsquared"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5633819448050795`*^9, 3.5633213984175997`*^9}, {
  3.5633220661948*^9, 3.5633220722008*^9}, {3.5633469568593855`*^9, 
  3.563346957049386*^9}, {3.563385409332*^9, 3.5633854117320004`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Chi]2", ",", "\[CurlyPhi]2"}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Chi]1", ",", "\[CurlyPhi]1"}], "}"}], "/.", "swap12"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Chi]3", ",", "\[CurlyPhi]3"}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Chi]1", ",", "\[CurlyPhi]1"}], "}"}], "/.", "swap13"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.563382054972473*^9, 3.5633213954536*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"numerical", " ", "parameters", " ", "for", " ", "exact"}], ",", 
   " ", 
   RowBox[{
   "integer", " ", "arithmetic", " ", "check", " ", "of", " ", "field", " ", 
    "equations"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5565944552349167`*^9, 3.556594458869723*^9}, {
  3.589870445881263*^9, 3.5898704533612733`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "mm", ",", "d\[Delta]1", ",", "d\[Delta]2", ",", "d\[Delta]3", ",", 
     "d\[Delta]4", ",", "d\[Gamma]1", ",", "d\[Gamma]2", ",", "d\[Gamma]3", 
     ",", "d\[Gamma]4", ",", " ", "g0"}], "}"}], ":=", 
   RowBox[{"{", 
    RowBox[{"10", ",", 
     RowBox[{"1", "+", 
      RowBox[{"1", "/", "15"}]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"1", "/", "20"}]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"1", "/", "25"}]}], ",", 
     RowBox[{"1", "+", "\[IndentingNewLine]", 
      RowBox[{"1", "/", "28"}]}], " ", ",", 
     RowBox[{"1", "+", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"1", "/", "10"}]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"1", "/", "12"}]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"1", "/", "30"}]}], ",", " ", 
     RowBox[{"1", "/", "100"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5565944916453805`*^9, 3.5565945294442463`*^9}, {
   3.5565949117653184`*^9, 3.5565949162893267`*^9}, {3.5565951042228565`*^9, 
   3.5565951044412565`*^9}, {3.556595505424361*^9, 3.556595505564761*^9}, {
   3.556595585811302*^9, 3.556595613626151*^9}, {3.556595647509411*^9, 
   3.556595650099015*^9}, {3.556595762138412*^9, 3.556595766054019*^9}, 
   3.5565958240861206`*^9, {3.5565965531846013`*^9, 3.556596596895878*^9}, {
   3.5565967450961385`*^9, 3.5565967473581424`*^9}, {3.556961924125993*^9, 
   3.556961928345234*^9}, {3.556962924105188*^9, 3.5569629342617693`*^9}, {
   3.5569631752085505`*^9, 3.55696321575587*^9}, {3.556963314628525*^9, 
   3.5569633198138213`*^9}, {3.5569653695990624`*^9, 
   3.5569653751963825`*^9}, {3.55696725200873*^9, 3.5569672538508353`*^9}, {
   3.556994058899429*^9, 3.5569940645767536`*^9}, {3.556998399659706*^9, 
   3.5569984016788216`*^9}, {3.5570483595744443`*^9, 3.557048363185651*^9}, {
   3.5570483957685146`*^9, 3.5570484158176613`*^9}, {3.5613983364308233`*^9, 
   3.561398376306104*^9}, {3.5614001218850965`*^9, 3.561400160775321*^9}, {
   3.561403420339757*^9, 3.561403424003967*^9}, {3.561411107428236*^9, 
   3.5614111074750357`*^9}, {3.5614113116793947`*^9, 3.561411384235122*^9}, {
   3.5614742622616696`*^9, 3.5614742890469165`*^9}, {3.5614744210855484`*^9, 
   3.5614744306015654`*^9}, {3.561474474734043*^9, 3.5614744770428467`*^9}, {
   3.561474514638913*^9, 3.561474514779313*^9}, {3.5614745979118595`*^9, 
   3.5614745980366592`*^9}, {3.5636282161012*^9, 3.563628219332385*^9}, {
   3.5636298823986087`*^9, 3.563629887029874*^9}, {3.5636310314213295`*^9, 
   3.563631032031364*^9}, {3.563636275495273*^9, 3.563563456078318*^9}, {
   3.5635635391084347`*^9, 3.5635635437884407`*^9}, 3.563563745382736*^9, {
   3.5635729458545933`*^9, 3.563572953594036*^9}, {3.5635732521981153`*^9, 
   3.563573256359353*^9}, {3.563573462491143*^9, 3.563573487336564*^9}, {
   3.563573580885915*^9, 3.5635735859682055`*^9}, {3.5636224981544113`*^9, 
   3.5636225399248*^9}, {3.563622582480234*^9, 3.563622584221334*^9}, {
   3.563623033566035*^9, 3.5636230398003917`*^9}, {3.5636259974090977`*^9, 
   3.5636260143195276`*^9}, {3.563626245202346*^9, 3.56362624757355*^9}, {
   3.5636288119322414`*^9, 3.563628838374288*^9}, {3.563629299331298*^9, 
   3.5636169904531956`*^9}, {3.563617086480554*^9, 3.5636170931261654`*^9}, {
   3.5636190676044507`*^9, 3.563619075654065*^9}, {3.563622225763553*^9, 
   3.5636222352795696`*^9}, {3.563622295168075*^9, 3.5636223020320873`*^9}, {
   3.5636223403457546`*^9, 3.5636223436997604`*^9}, {3.5636242511718125`*^9, 
   3.5636242516398134`*^9}, {3.563638149898271*^9, 3.563638152580425*^9}, {
   3.56363833170967*^9, 3.563638332039689*^9}, {3.5636383995365496`*^9, 
   3.5636384014666605`*^9}, {3.5636384422139907`*^9, 
   3.5636384592349644`*^9}, {3.5636384933639164`*^9, 3.563630012216632*^9}, {
   3.563630212369583*^9, 3.563630219311595*^9}, {3.5636302918361225`*^9, 
   3.563630291945323*^9}, {3.563630406584324*^9, 3.563630406709124*^9}, {
   3.5636304675492306`*^9, 3.5636304747720437`*^9}, {3.5636305714810133`*^9, 
   3.5636305812934303`*^9}, {3.5636306361431265`*^9, 
   3.5636306412131357`*^9}, {3.563630799163413*^9, 3.5636307992570133`*^9}, {
   3.563630853857109*^9, 3.563630858989518*^9}, {3.5636309000331903`*^9, 
   3.5635721538771887`*^9}, {3.5635725830917997`*^9, 
   3.5635725921918125`*^9}, {3.563572724582015*^9, 3.5635727304020233`*^9}, {
   3.563572807108142*^9, 3.563572817138156*^9}, {3.5635728514982104`*^9, 
   3.563572851638211*^9}, {3.5635733085218725`*^9, 3.5633809391579494`*^9}, {
   3.5633810103240523`*^9, 3.5633810154540596`*^9}, {3.563383657337635*^9, 
   3.5633836675856543`*^9}, {3.563391800354124*^9, 3.5633481553775043`*^9}, {
   3.5633487595353656`*^9, 3.563348762483771*^9}, {3.563349005906598*^9, 
   3.5633490093698044`*^9}, {3.5633493555344124`*^9, 
   3.5633493571568155`*^9}, {3.5633495449343452`*^9, 3.563349546743948*^9}, {
   3.5633807032249765`*^9, 3.563380704566579*^9}, {3.5633817070235405`*^9, 
   3.563381708458743*^9}, {3.5633837051649594`*^9, 3.563307016325*^9}, {
   3.5633084680629997`*^9, 3.5633084785690002`*^9}, {3.563310021677*^9, 
   3.563310022943*^9}, {3.5633197377771997`*^9, 3.5633197378864*^9}, {
   3.5633197828612003`*^9, 3.56331978517*^9}, {3.5633883005483036`*^9, 
   3.5633883182043133`*^9}, {3.563388565240443*^9, 3.563388584973572*^9}, {
   3.563389931831608*^9, 3.5633899456874*^9}, {3.5633900385937138`*^9, 
   3.5633900462411513`*^9}, {3.5633901475759478`*^9, 
   3.5633901524522266`*^9}, {3.5633902538820276`*^9, 3.563348019209713*^9}, {
   3.5633482489530306`*^9, 3.563348254333038*^9}, {3.563348941684226*^9, 
   3.5633489488914385`*^9}, {3.5898704127012167`*^9, 
   3.5633519380580564`*^9}, {3.56338487931*^9, 3.56338488255*^9}, {
   3.563385898516*^9, 3.563385915146*^9}, {3.563385955784*^9, 
   3.563385966074*^9}, {3.563390272135*^9, 3.563390282814*^9}, {
   3.5633907523459997`*^9, 3.563390762222*^9}, {3.563390960027*^9, 
   3.563390966058*^9}, {3.563391027583*^9, 3.56339104412*^9}, {
   3.563391105366*^9, 3.563307439878482*^9}, {3.5633075626445036`*^9, 
   3.563307562947521*^9}, {3.563308701170624*^9, 3.563308706032902*^9}, {
   3.563308814997134*^9, 3.563308819454389*^9}, {3.5633088855151677`*^9, 
   3.563308895979766*^9}, {3.590700161421169*^9, 3.56331517453609*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"remove", " ", "NUT", " ", "charge"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.563384325086*^9, 3.563384328348*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"nn", "=", 
   RowBox[{"n0", "//", "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.563384330174*^9, 3.5633843315880003`*^9}, {
  3.563385328604*^9, 3.5633853320439997`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"numerical", " ", "coordinates"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.556594463674531*^9, 3.5565944678241386`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"r00", ",", "u00"}], "}"}], ":=", 
   RowBox[{"{", 
    RowBox[{"50", ",", 
     RowBox[{"1", "/", "4"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5565944698521423`*^9, 3.556594488197774*^9}, {
  3.5614111706395473`*^9, 3.5614111707175474`*^9}, {3.5636282107558947`*^9, 
  3.5633815621616864`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"spatial", " ", "dimensionality"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5397867831990066`*^9, 3.539786783201007*^9}, {
  3.5636282347042637`*^9, 3.5636282401615763`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NN", " ", "=", " ", "3"}], ";"}]], "Input",
 CellChangeTimes->{3.563628238729494*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "metric", " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{"ds", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"R", "+", 
          RowBox[{
           RowBox[{"g0", "^", "2"}], " ", "Wsquared"}]}], ")"}]}], "/", 
       RowBox[{"Sqrt", "[", "Wsquared", "]"}]}], " ", 
      RowBox[{"dt", "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"Sqrt", "[", "Wsquared", "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"dr", "^", "2"}], "/", 
         RowBox[{"(", 
          RowBox[{"R", "+", 
           RowBox[{
            RowBox[{"g0", "^", "2"}], " ", "Wsquared"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"du", "^", "2"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"u", "^", "2"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"u", "^", "2"}]}], ")"}], " ", 
         RowBox[{"d\[Phi]", "^", "2"}]}]}], ")"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.5397867919915094`*^9, 3.5397867919935093`*^9}, {
  3.5565937169452195`*^9, 3.556593819031799*^9}, {3.556593965409656*^9, 
  3.5565942208601046`*^9}, {3.556594259797773*^9, 3.556594275694201*^9}, {
  3.5565946296276226`*^9, 3.5565946448532495`*^9}, {3.556596243321257*^9, 
  3.556596243399257*^9}, {3.556596454467628*^9, 3.5565964632816434`*^9}, {
  3.5569619200037565`*^9, 3.5569619215038424`*^9}, {3.55696309757211*^9, 
  3.5569631137590356`*^9}, {3.5614110797537875`*^9, 3.561411080486989*^9}, {
  3.5636280306785946`*^9, 3.5636281234469004`*^9}, {3.563628163733205*^9, 
  3.563628205706606*^9}, {3.563628249830129*^9, 3.5636282548154144`*^9}, {
  3.563628345612608*^9, 3.563622874741*^9}, {3.563623958355*^9, 
  3.5635637398727283`*^9}, {3.5635735462439337`*^9, 3.5635735499851475`*^9}, {
  3.5636386238303785`*^9, 3.5633809819480095`*^9}, {3.56338489081*^9, 
  3.5633152812981963`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"coordinates", ",", " ", 
    RowBox[{
    "ordering", " ", "determines", " ", "volume", " ", "form", " ", 
     "convention"}]}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"xxx", "[", "0", "]"}], ",", " ", 
      RowBox[{"xxx", "[", "1", "]"}], ",", " ", 
      RowBox[{"xxx", "[", "2", "]"}], ",", " ", 
      RowBox[{"xxx", "[", "3", "]"}]}], "}"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"t", ",", "r", ",", "\[Phi]", ",", "u"}], "}"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.53978679847188*^9, 3.5397867999119625`*^9}, 
   3.5565913633362837`*^9, {3.563628268796214*^9, 3.56362430589411*^9}, {
   3.563625803248754*^9, 3.563380576521554*^9}, {3.563380626020441*^9, 
   3.563380627611644*^9}, {3.589870476111305*^9, 3.58987048650132*^9}, {
   3.589886418665513*^9, 3.589886420038316*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"d", 
    RowBox[{"(", "coordinates", ")"}]}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"dxxx", "[", "0", "]"}], ",", " ", 
      RowBox[{"dxxx", "[", "1", "]"}], ",", " ", 
      RowBox[{"dxxx", "[", "2", "]"}], ",", " ", 
      RowBox[{"dxxx", "[", "3", "]"}]}], "}"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"dt", ",", "dr", ",", "d\[Phi]", ",", "du"}], "}"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.539786809198494*^9, 3.5397868092014937`*^9}, {
  3.5565913657386885`*^9, 3.5565913663938894`*^9}, {3.5636282713273587`*^9, 
  3.5633805797507596`*^9}, {3.5633806292652464`*^9, 3.5633806306068487`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"metric", " ", "coefficients"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5636379616453204`*^9, 3.5636379641569247`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"g", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"ds", ",", 
          RowBox[{"dxxx", "[", "i", "]"}]}], "]"}], ",", 
        RowBox[{"dxxx", "[", "j", "]"}]}], "]"}]}], "//", 
     "FullSimplify"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5635664745948725`*^9, 3.5635664945450134`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"gtable", " ", "=", " ", 
   RowBox[{"Table", "[", " ", 
    RowBox[{
     RowBox[{"g", "[", 
      RowBox[{
       RowBox[{"i", "-", "1"}], ",", 
       RowBox[{"j", "-", "1"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"NN", "+", "1"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"NN", "+", "1"}]}], "}"}]}], " ", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.563566685767951*^9, 3.5635666947334633`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"-", "g"}], "]"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.52666865905486*^9, 3.52666865905486*^9}, {
  3.5636284496101065`*^9, 3.5636284538413486`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sqg", " ", "=", " ", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{"-", " ", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Det", "[", "gtable", "]"}], "]"}]}], "]"}], "//", 
    "PowerExpand"}]}], ";"}]], "Input",
 CellChangeTimes->{3.5636284525952773`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"sqg", "^", "2"}]}], "+", "Wsquared"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{
  3.443382303378073*^9, {3.443382356113021*^9, 3.443382393368028*^9}, {
   3.461258189815151*^9, 3.4612581909521513`*^9}, {3.5565944389640875`*^9, 
   3.5565944411792917`*^9}, {3.556595154657745*^9, 3.556595156373748*^9}, {
   3.556595192331811*^9, 3.556595208384239*^9}, {3.5565955547360477`*^9, 
   3.5565955633628626`*^9}, 3.5565962707617054`*^9, {3.556596485605283*^9, 
   3.556596485714483*^9}, {3.5569619049438953`*^9, 3.556961904969897*^9}, {
   3.5614632811212983`*^9, 3.5614632936481204`*^9}, {3.5636283262455*^9, 
   3.5636283731231813`*^9}, {3.5636298293275733`*^9, 
   3.5633810378280935`*^9}, {3.56338492673*^9, 3.56338492683*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.5565951568417487`*^9, 3.5565951942818146`*^9, 3.556595509901569*^9, {
   3.556595564049264*^9, 3.5565956199441624`*^9}, 3.556595672110654*^9, 
   3.5565957703284264`*^9, 3.55659633026021*^9, {3.556596535837371*^9, 
   3.556596600998685*^9}, 3.5565967518977504`*^9, 3.556961758543522*^9, 
   3.556961932960498*^9, 3.5569624379653826`*^9, 3.5569631346142282`*^9, {
   3.5569631829149914`*^9, 3.5569632207261543`*^9}, 3.5569633240600643`*^9, 
   3.556964872369622*^9, 3.556964921115411*^9, 3.556965379841648*^9, 
   3.556966526584238*^9, {3.5569669677754726`*^9, 3.556966989820734*^9}, {
   3.556967206446124*^9, 3.5569672288644066`*^9}, 3.5569672595521617`*^9, 
   3.556976003021387*^9, 3.5569781221223907`*^9, 3.556979102070416*^9, 
   3.556979168287204*^9, 3.5569940696030407`*^9, 3.5569967689884367`*^9, 
   3.556997399533502*^9, 3.556997443573021*^9, 3.556997523088569*^9, {
   3.5569983774834375`*^9, 3.556998405797057*^9}, {3.5570483675539007`*^9, 
   3.5570484198138895`*^9}, 3.5613981795838523`*^9, 3.561398298350645*^9, {
   3.5613983455833473`*^9, 3.561398381150381*^9}, {3.5614001289845023`*^9, 
   3.561400164823552*^9}, 3.5614034302173223`*^9, 3.5614034995842896`*^9, 
   3.561410641346217*^9, {3.5614110861653986`*^9, 3.5614111118742437`*^9}, {
   3.5614111756003556`*^9, 3.5614112029472036`*^9}, {3.5614113467638564`*^9, 
   3.561411389585932*^9}, 3.5614235713773813`*^9, 3.561460190336815*^9, {
   3.561463245007235*^9, 3.5614632995449305`*^9}, 3.5614634628616176`*^9, 
   3.561463561781391*^9, {3.561474276800895*^9, 3.561474293648925*^9}, {
   3.5614744082935257`*^9, 3.561474436217575*^9}, 3.561474481036454*^9, 
   3.5614745192097206`*^9, 3.561474606897475*^9, 3.5614905041199927`*^9, 
   3.5614923108413315`*^9, 3.5614924384516306`*^9, 3.561543643966583*^9, 
   3.5615438498153567`*^9, 3.561544479878394*^9, 3.5636187394593997`*^9, 
   3.5636278918966565`*^9, {3.563629816732853*^9, 3.563629840415208*^9}, 
   3.563629891734143*^9, 3.563630896411607*^9, 3.5636310352045455`*^9, 
   3.563636251592906*^9, {3.563636282746688*^9, 3.5635663458429136`*^9}, 
   3.56362285465*^9, 3.5636231119449997`*^9, 3.563623168399*^9, 
   3.563623246091*^9, 3.5636232821549997`*^9, {3.563623429186*^9, 
   3.5635635501064587`*^9}, 3.5635637147426934`*^9, 3.563563748836745*^9, 
   3.5635718262865577`*^9, 3.5635719814454317`*^9, 3.5635722651296577`*^9, 
   3.563572957599265*^9, 3.5635730681545887`*^9, 3.5635730988443437`*^9, 
   3.5635732175371323`*^9, 3.5635732636867723`*^9, {3.5635733097504067`*^9, 
   3.5635733380770273`*^9}, {3.563573447117264*^9, 3.5635734910087743`*^9}, 
   3.5635735541493855`*^9, 3.56357359093349*^9, {3.563622478481286*^9, 
   3.5636225436230116`*^9}, 3.563622587876543*^9, 3.56362262174148*^9, 
   3.5636226986808805`*^9, 3.5636228817403507`*^9, 3.5636230442096434`*^9, 
   3.5636242233650846`*^9, 3.563624331091241*^9, 3.563624363573293*^9, 
   3.5636244256770024`*^9, {3.5636255474887075`*^9, 3.5636255767699594`*^9}, 
   3.563625695205367*^9, {3.5636258284920015`*^9, 3.5636258929045143`*^9}, {
   3.5636259754442596`*^9, 3.5636260182195344`*^9}, 3.563628961958705*^9, 
   3.5636293128409224`*^9, {3.563631203423048*^9, 3.56363121624627*^9}, 
   3.5636312619699507`*^9, {3.5636316069103584`*^9, 3.5636152056691437`*^9}, 
   3.5636154434874816`*^9, {3.5636154765455327`*^9, 3.5636154913035617`*^9}, 
   3.563615791777985*^9, 3.563616376524809*^9, 3.5636164645573387`*^9, 
   3.5636166263618226`*^9, 3.563616674300707*^9, {3.5636169406271205`*^9, 
   3.563616962303156*^9}, 3.563616995117206*^9, 3.563617048868888*^9, 
   3.5636170993505764`*^9, 3.5636175557752542`*^9, 3.5636177226487474`*^9, 
   3.563618856957281*^9, 3.563619081238875*^9, {3.563622237947174*^9, 
   3.563622264326821*^9}, 3.563622305573293*^9, 3.5636223494093704`*^9, 
   3.563623304863163*^9, 3.5636234057661266`*^9, 3.5636239327908535`*^9, 
   3.563624130724001*^9, {3.5636242472250056`*^9, 3.5636242561794214`*^9}, 
   3.563638025364148*^9, 3.5636381573276963`*^9, 3.5636382795576873`*^9, {
   3.5636383360769205`*^9, 3.5636383615893793`*^9}, 3.563638405797908*^9, 
   3.563638463605214*^9, 3.563638503530498*^9, {3.5636386358390656`*^9, 
   3.5636300157890377`*^9}, 3.5636301158954144`*^9, 3.563630181013528*^9, 
   3.5636302229464016`*^9, 3.563630257984063*^9, 3.56363029600133*^9, {
   3.5636303462902184`*^9, 3.5636303701114597`*^9}, 3.5636304109523315`*^9, 
   3.5636304428231874`*^9, 3.5636304804704533`*^9, 3.563630525928933*^9, 
   3.563630585240237*^9, 3.5636306455343432`*^9, 3.563630683083609*^9, {
   3.5636307475741224`*^9, 3.563630773064567*^9}, {3.56363080311022*^9, 
   3.5636308319390707`*^9}, 3.5636308626867247`*^9, {3.5636309785637283`*^9, 
   3.563572097187109*^9}, 3.5635721578032*^9, 3.5635725624017706`*^9, 
   3.5635725971018267`*^9, 3.563572695291974*^9, 3.563572736730038*^9, 
   3.5635727770580997`*^9, 3.563572820788168*^9, 3.5635728556262226`*^9, {
   3.5635733175798903`*^9, 3.5635629397151003`*^9}, 3.5635632929023013`*^9, 
   3.563563455242586*^9, 3.5635637847564335`*^9, {3.563607998327279*^9, 
   3.563569005139*^9}, 3.563569471501*^9, 3.563571433243*^9, 
   3.563571922373*^9, {3.563572831946*^9, 3.5635728433640003`*^9}, 
   3.563613265710143*^9, 3.5636137811649733`*^9, 3.5636143719098034`*^9, 
   3.563614682299244*^9, 3.5636153920404177`*^9, 3.5636156523792753`*^9, 
   3.5636161367054605`*^9, 3.5636168333293133`*^9, 3.563616974177924*^9, 
   3.5636172042222486`*^9, 3.563617808640563*^9, 3.5636180523615026`*^9, 
   3.5636183276472483`*^9, 3.5636190144315305`*^9, 3.5636191609009075`*^9, 
   3.563619430831347*^9, 3.5636199169601517`*^9, 3.5636201843734474`*^9, 
   3.5636210522820883`*^9, 3.563621357066521*^9, 3.5636220170904922`*^9, 
   3.563622335761719*^9, 3.563629227266608*^9, 3.563632815692316*^9, 
   3.563634021246833*^9, 3.5636345133986096`*^9, 3.563635002660231*^9, 
   3.5636431694575143`*^9, 3.563643377611808*^9, {3.563645051586377*^9, 
   3.5635654463853655`*^9}, 3.5635662954599295`*^9, 3.5635666871203313`*^9, 
   3.5636308498726587`*^9, 3.5636409602911606`*^9, {3.5636410449270015`*^9, 
   3.5636410603348827`*^9}, {3.563643077934283*^9, 3.5635654904230328`*^9}, 
   3.563566954166913*^9, 3.563568076207492*^9, {3.5636267649291005`*^9, 
   3.5636158588550143`*^9}, 3.5636243348377657`*^9, 3.563624629614626*^9, 
   3.563625040985155*^9, 3.5636256366112227`*^9, 3.563625885809476*^9, 
   3.5636279190447707`*^9, {3.563639965634322*^9, 3.563398154884858*^9}, 
   3.5633986726795444`*^9, 3.5633988316695824`*^9, 3.5633990421065035`*^9, {
   3.5633993596950617`*^9, 3.5633993817379007`*^9}, {3.5633995811872115`*^9, 
   3.5633151363063965`*^9}, {3.563381033168087*^9, 3.563381038108094*^9}, 
   3.5633821917067137`*^9, 3.5633822762137995`*^9, 3.563383003335427*^9, 
   3.5633879981557245`*^9, 3.563388931245387*^9, {3.563391821180315*^9, 
   3.56334876756938*^9}, 3.5633488912931967`*^9, 3.5633490127550106`*^9, 
   3.56334905231668*^9, 3.5633491637320757`*^9, 3.5633495503631544`*^9, 
   3.563349585759617*^9, 3.5633801394711866`*^9, 3.5633801874724703`*^9, 
   3.5633802455513725`*^9, 3.5633805011578217`*^9, 3.5633805836039667`*^9, 
   3.563380635380457*^9, 3.563380708450986*^9, 3.5633808484924316`*^9, {
   3.563381214471875*^9, 3.5633812378407164`*^9}, 3.563381611317373*^9, 
   3.563381657041053*^9, 3.5633817125459504`*^9, {3.563381793093932*^9, 
   3.5633818099718976`*^9}, 3.5633821419184494`*^9, 3.5633825613586273`*^9, {
   3.5633837148213763`*^9, 3.563307020854*^9}, 3.563308021684*^9, 
   3.563308483255*^9, 3.563308983534*^9, 3.563309990366*^9, 
   3.5633100263129997`*^9, 3.563310088605*^9, 3.5633101790699997`*^9, 
   3.563310319399*^9, 3.5633196309796*^9, 3.5633196653775997`*^9, {
   3.5633197164519997`*^9, 3.5633197442511997`*^9}, 3.56331979219*^9, 
   3.5633771054301114`*^9, 3.5633784049806595`*^9, 3.5633808680588207`*^9, 
   3.563387551731474*^9, 3.563388347548992*^9, 3.5633886039406567`*^9, 
   3.563389952192772*^9, 3.5633900529765368`*^9, 3.5633901594806285`*^9, {
   3.5633902722750797`*^9, 3.563341023240756*^9}, 3.563341741616845*^9, 
   3.5633421137781315`*^9, 3.5633480345445395`*^9, 3.5633480651985936`*^9, 
   3.5633482594270487`*^9, 3.563348850595666*^9, 3.5633489635398645`*^9, 
   3.563351956637689*^9, 3.5633606921994157`*^9, 3.563360733414688*^9, 
   3.5633612422204638`*^9, 3.563361626377676*^9, 3.5633620233742385`*^9, 
   3.563362412135536*^9, 3.5633628646009965`*^9, 3.563363281896741*^9, 
   3.5633637406695175`*^9, {3.5633647176454673`*^9, 3.563309250098363*^9}, 
   3.563343531707036*^9, 3.5633814015587206`*^9, 3.563385046914*^9, 
   3.563385336182*^9, 3.56338541581*^9, 3.5633855222460003`*^9, 
   3.563385919104*^9, 3.5633859697019997`*^9, 3.563389087608*^9, 
   3.563389874457*^9, 3.563390100215*^9, 3.563390135017*^9, 
   3.5633901941070004`*^9, 3.563390287484*^9, 3.563390766333*^9, 
   3.563390970281*^9, 3.563391048282*^9, {3.563391112776*^9, 
   3.5633074437067013`*^9}, 3.563307567142761*^9, 3.563308048558296*^9, 
   3.5633084576906977`*^9, 3.5633085615176363`*^9, 3.5633087120182443`*^9, {
   3.5633088115759387`*^9, 3.563308823334611*^9}, 3.563308904835273*^9, 
   3.5633152931258726`*^9, 3.563315729237817*^9, 3.563362322133037*^9, {
   3.563371051802828*^9, 3.563358593216029*^9}, {3.563374856079606*^9, 
   3.5633611813570004`*^9}, 3.5633793763929996`*^9, 3.563379525609*^9, 
   3.563379594415*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"metric", " ", "inverse"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.526668636283558*^9, 3.5266686389827127`*^9}, {
   3.5266686822181854`*^9, 3.526668683121237*^9}, 3.527081074243763*^9, {
   3.563566738914991*^9, 3.563566742384189*^9}, {3.5635686666380816`*^9, 
   3.563568670990489*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ggtable", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", " ", 
    RowBox[{"Inverse", "[", "gtable", "]"}], " ", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{3.563568669773687*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gg", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"gg", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{"ggtable", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"i", "+", "1"}], ",", 
       RowBox[{"j", "+", "1"}]}], "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5635667496256037`*^9, 3.5635667715388565`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Christoffel", " ", "symbols", " ", "\[CapitalGamma]", 
    RowBox[{"{", 
     RowBox[{"^", "i"}], "}"}], 
    RowBox[{"{", 
     RowBox[{"_", 
      RowBox[{"{", "jk", "}"}]}], "}"}]}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalGamma]", "[", 
     RowBox[{"i_", ",", "j_", ",", "k_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"\[CapitalGamma]", "[", 
      RowBox[{"i", ",", "j", ",", "k"}], "]"}], " ", "=", " ", 
     RowBox[{"FullSimplify", "[", " ", 
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gg", "[", 
           RowBox[{"i", ",", "l"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{"l", ",", "k"}], "]"}], ",", 
              RowBox[{"xxx", "[", "j", "]"}]}], "]"}], "+", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{"l", ",", "j"}], "]"}], ",", 
              RowBox[{"xxx", "[", "k", "]"}]}], "]"}], "-", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{"j", ",", "k"}], "]"}], ",", 
              RowBox[{"xxx", "[", "l", "]"}]}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], " ", 
      "]"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{
  3.5270810908137107`*^9, {3.5633606446193323`*^9, 3.5633606546033497`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Riemann", " ", "tensor", " ", "R", 
    RowBox[{"{", 
     RowBox[{"^", "i"}], "}"}], 
    RowBox[{"{", 
     RowBox[{"_", 
      RowBox[{"{", "jkl", "}"}]}], "}"}]}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"Rupdndndn", "[", 
     RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"Rupdndndn", "[", 
      RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"\[CapitalGamma]", "[", 
         RowBox[{"i", ",", "j", ",", "l"}], "]"}], ",", " ", 
        RowBox[{"xxx", "[", "k", "]"}]}], "]"}], " ", "-", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"\[CapitalGamma]", "[", 
         RowBox[{"i", ",", "j", ",", "k"}], "]"}], ",", " ", 
        RowBox[{"xxx", "[", "l", "]"}]}], "]"}], " ", "+", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalGamma]", "[", 
           RowBox[{"i", ",", "k", ",", "m"}], "]"}], " ", 
          RowBox[{"\[CapitalGamma]", "[", 
           RowBox[{"m", ",", "j", ",", "l"}], "]"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"\[CapitalGamma]", "[", 
           RowBox[{"i", ",", "l", ",", "m"}], "]"}], " ", 
          RowBox[{"\[CapitalGamma]", "[", 
           RowBox[{"m", ",", "j", ",", "k"}], "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "NN"}], "}"}]}], "]"}]}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.5270811065676117`*^9, 3.5270811071866474`*^9}, {
  3.52708124361045*^9, 3.5270812463436065`*^9}, {3.5633606624969635`*^9, 
  3.5633606737757835`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Ricci", " ", "tensor", " ", "R_", 
    RowBox[{"{", "ij", "}"}]}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"Rdndn", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"Rdndn", "[", 
      RowBox[{"i", ",", "j"}], "]"}], " ", "=", " ", 
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{"Rupdndndn", "[", 
        RowBox[{"k", ",", "i", ",", "k", ",", "j"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}]}], "]"}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.5270812326478233`*^9, 3.52708123695807*^9}, 
   3.5636285022151155`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Ricci", " ", "scalar"}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{"Rscal", " ", ":=", " ", 
    RowBox[{"Rscal", " ", "=", " ", 
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "j"}], "]"}], " ", 
        RowBox[{"Rdndn", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], " ", "]"}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{
  3.52708114604587*^9, {3.56336029639552*^9, 3.563360297347122*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Einstein", " ", "tensor", " ", "G_", 
    RowBox[{"{", "ij", "}"}]}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"Gdndn", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"Gdndn", "[", 
      RowBox[{"i", ",", "j"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"Rdndn", "[", 
       RowBox[{"i", ",", "j"}], "]"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", "Rscal", " ", 
       RowBox[{"g", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.5270811936095905`*^9, 3.5270811938036013`*^9}, {
  3.527081259812377*^9, 3.5270812617314863`*^9}, {3.56362883447812*^9, 
  3.5636288351421576`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"gauge", " ", "fields"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5633821051889615`*^9, 3.5633821071233644`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"A1dn", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"A1dn", "[", "i", "]"}], "=", 
    RowBox[{"D", "[", 
     RowBox[{"A1", ",", 
      RowBox[{"dxxx", "[", "i", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A2dn", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"A2dn", "[", "i", "]"}], "=", 
    RowBox[{"D", "[", 
     RowBox[{"A2", ",", 
      RowBox[{"dxxx", "[", "i", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A3dn", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"A3dn", "[", "i", "]"}], "=", 
    RowBox[{"D", "[", 
     RowBox[{"A3", ",", 
      RowBox[{"dxxx", "[", "i", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A4dn", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"A4dn", "[", "i", "]"}], "=", 
    RowBox[{"D", "[", 
     RowBox[{"A4", ",", 
      RowBox[{"dxxx", "[", "i", "]"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.563618590290271*^9, {3.589564349799568*^9, 3.5633627615308447`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Atilde1dn", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Atilde1dn", "[", "i", "]"}], "=", 
    RowBox[{"D", "[", 
     RowBox[{"Atilde1", ",", 
      RowBox[{"dxxx", "[", "i", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Atilde2dn", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Atilde2dn", "[", "i", "]"}], "=", 
    RowBox[{"D", "[", 
     RowBox[{"Atilde2", ",", 
      RowBox[{"dxxx", "[", "i", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Atilde3dn", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Atilde3dn", "[", "i", "]"}], "=", 
    RowBox[{"D", "[", 
     RowBox[{"Atilde3", ",", 
      RowBox[{"dxxx", "[", "i", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Atilde4dn", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Atilde4dn", "[", "i", "]"}], "=", 
    RowBox[{"D", "[", 
     RowBox[{"Atilde4", ",", 
      RowBox[{"dxxx", "[", "i", "]"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.563618585439993*^9, {3.5636220054218245`*^9, 3.5636220054298253`*^9}, {
   3.563622598691758*^9, 3.563622601926943*^9}, {3.589564331253507*^9, 
   3.5633627797808704`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"field", " ", "strengths", " ", "F"}], " ", "=", " ", 
    RowBox[{"d", " ", "A"}]}], ",", " ", 
   RowBox[{"Ftilde", " ", "=", " ", 
    RowBox[{"d", " ", "Atilde"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.563621168283724*^9, 3.563621171420903*^9}, {
  3.5898705207913675`*^9, 3.5633642054144554`*^9}, {3.5898864357475433`*^9, 
  3.5898864373855457`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F1dndn", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F1dndn", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"A1dn", "[", "j", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "i", "]"}]}], "]"}], " ", "-", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"A1dn", "[", "i", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], "//", "FullSimplify"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F2dndn", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F2dndn", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"A2dn", "[", "j", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "i", "]"}]}], "]"}], " ", "-", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"A2dn", "[", "i", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], "//", "FullSimplify"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F3dndn", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F3dndn", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"A3dn", "[", "j", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "i", "]"}]}], "]"}], " ", "-", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"A3dn", "[", "i", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], "//", "FullSimplify"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F4dndn", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F4dndn", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"A4dn", "[", "j", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "i", "]"}]}], "]"}], " ", "-", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"A4dn", "[", "i", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], "//", "FullSimplify"}]}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.563619654031113*^9, 3.5636196648087296`*^9}, {
  3.563630817077783*^9, 3.56363081824185*^9}, {3.5636409903608804`*^9, 
  3.5636409906288958`*^9}, {3.5895643021888447`*^9, 3.563362796020893*^9}, {
  3.563363032131231*^9, 3.563363061601272*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ftilde1dndn", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Ftilde1dndn", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Atilde1dn", "[", "j", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "i", "]"}]}], "]"}], " ", "-", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Atilde1dn", "[", "i", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], "//", "FullSimplify"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ftilde2dndn", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Ftilde2dndn", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Atilde2dn", "[", "j", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "i", "]"}]}], "]"}], " ", "-", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Atilde2dn", "[", "i", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], "//", "FullSimplify"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ftilde3dndn", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Ftilde3dndn", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Atilde3dn", "[", "j", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "i", "]"}]}], "]"}], " ", "-", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Atilde3dn", "[", "i", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], "//", "FullSimplify"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ftilde4dndn", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Ftilde4dndn", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Atilde4dn", "[", "j", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "i", "]"}]}], "]"}], " ", "-", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Atilde4dn", "[", "i", "]"}], ",", " ", 
        RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], "//", "FullSimplify"}]}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.563619667278871*^9, 3.5636196871130056`*^9}, {
   3.5636220097730737`*^9, 3.5636220097830744`*^9}, {3.56362229574243*^9, 
   3.5636222957484303`*^9}, {3.578578030430172*^9, 3.5636308312635946`*^9}, 
   3.5636409975252905`*^9, {3.5895643723248563`*^9, 3.5633628165609217`*^9}, {
   3.5633631406013827`*^9, 3.563363162951414*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F1upup", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F1upup", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], 
        RowBox[{"F1dndn", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F2upup", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F2upup", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], 
        RowBox[{"F2dndn", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F3upup", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F3upup", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], 
        RowBox[{"F3dndn", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F4upup", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F4upup", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], 
        RowBox[{"F4dndn", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5636442215039225`*^9, 3.563644239334754*^9}, {
   3.578587850260002*^9, 3.5636308361218724`*^9}, 3.563641004719702*^9, {
   3.563643037913994*^9, 3.563643038052002*^9}, {3.5895643866006727`*^9, 
   3.5633631012013273`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ftilde1upup", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Ftilde1upup", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], 
        RowBox[{"Ftilde1dndn", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ftilde2upup", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Ftilde2upup", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], 
        RowBox[{"Ftilde2dndn", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ftilde3upup", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Ftilde3upup", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], 
        RowBox[{"Ftilde3dndn", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ftilde4upup", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Ftilde4upup", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], 
        RowBox[{"Ftilde4dndn", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5636442215039225`*^9, 3.563644239334754*^9}, {
   3.578587850260002*^9, 3.5785878625996237`*^9}, {3.578587896404883*^9, 
   3.5636308404111176`*^9}, 3.5636409833684807`*^9, {3.5636430567010684`*^9, 
   3.563643056877078*^9}, {3.58956440123851*^9, 3.56336318833245*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"modified", " ", "field", " ", "strengths"}], " ", "*)"}]], "Input",\

 CellChangeTimes->{{3.5636211745250807`*^9, 3.5636211858757296`*^9}, {
  3.563635365878076*^9, 3.5633602856471014`*^9}, {3.5633628947910385`*^9, 
  3.5633629034810505`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cF1dndn", "[", 
    RowBox[{"i_", ",", " ", "j_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"cF1dndn", "[", 
     RowBox[{"i", ",", " ", "j"}], "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"F1dndn", "[", 
       RowBox[{"i", ",", "j"}], "]"}], "+", 
      RowBox[{"\[Chi]2", " ", 
       RowBox[{"Ftilde3dndn", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}], "+", 
      RowBox[{"\[Chi]3", " ", 
       RowBox[{"Ftilde2dndn", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}], "-", 
      RowBox[{"\[Chi]2", " ", "\[Chi]3", " ", 
       RowBox[{"F4dndn", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}]}], "//", "FullSimplify"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cFtilde2dndn", "[", 
    RowBox[{"i_", ",", " ", "j_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"cFtilde2dndn", "[", 
     RowBox[{"i", ",", " ", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Ftilde2dndn", "[", 
       RowBox[{"i", ",", "j"}], "]"}], "-", 
      RowBox[{"\[Chi]2", " ", 
       RowBox[{"F4dndn", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}]}], "//", "FullSimplify"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cFtilde3dndn", "[", 
    RowBox[{"i_", ",", " ", "j_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"cFtilde3dndn", "[", 
     RowBox[{"i", ",", " ", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Ftilde3dndn", "[", 
       RowBox[{"i", ",", "j"}], "]"}], "-", 
      RowBox[{"\[Chi]3", " ", 
       RowBox[{"F4dndn", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}]}], "//", "FullSimplify"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cF4dndn", "[", 
    RowBox[{"i_", ",", " ", "j_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"cF4dndn", "[", 
     RowBox[{"i", ",", " ", "j"}], "]"}], " ", "=", "  ", 
    RowBox[{
     RowBox[{"F4dndn", "[", 
      RowBox[{"i", ",", "j"}], "]"}], "//", "FullSimplify"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.563620404782054*^9, 3.563620404974065*^9}, {
  3.5636222908701515`*^9, 3.563622295754431*^9}, {3.5636428743710966`*^9, 
  3.5633822486592236`*^9}, {3.5895644183834906`*^9, 3.563363061661272*^9}, {
  3.563363148661394*^9, 3.5633091582571106`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cF1upup", "[", 
    RowBox[{"i_", ",", " ", "j_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"cF1upup", "[", 
     RowBox[{"i", ",", " ", "j"}], "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], " ", 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], " ", 
        RowBox[{"cF1dndn", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], " ", "]"}], "//", 
     "FullSimplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cFtilde2upup", "[", 
    RowBox[{"i_", ",", " ", "j_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"cFtilde2upup", "[", 
     RowBox[{"i", ",", " ", "j"}], "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], " ", 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], " ", 
        RowBox[{"cFtilde2dndn", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], " ", "]"}], "//", 
     "FullSimplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cFtilde3upup", "[", 
    RowBox[{"i_", ",", " ", "j_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"cFtilde3upup", "[", 
     RowBox[{"i", ",", " ", "j"}], "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], " ", 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], " ", 
        RowBox[{"cFtilde3dndn", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], " ", "]"}], "//", 
     "FullSimplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cF4upup", "[", 
    RowBox[{"i_", ",", " ", "j_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"cF4upup", "[", 
     RowBox[{"i", ",", " ", "j"}], "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "k"}], "]"}], " ", 
        RowBox[{"gg", "[", 
         RowBox[{"j", ",", "l"}], "]"}], " ", 
        RowBox[{"cF4dndn", "[", 
         RowBox[{"k", ",", "l"}], "]"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], " ", "]"}], "//", 
     "FullSimplify"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.556592179798919*^9, 3.556592200796556*^9}, {
   3.5565923411500025`*^9, 3.556592386202882*^9}, {3.556592866730526*^9, 
   3.55659286914853*^9}, 3.5565930246964035`*^9, {3.5565930721516867`*^9, 
   3.5565931332569942`*^9}, 3.5565946781749077`*^9, {3.556596281494524*^9, 
   3.556596281556924*^9}, {3.5565965015329103`*^9, 3.556596501610911*^9}, {
   3.556961897628477*^9, 3.556961897668479*^9}, {3.5614913608939977`*^9, 
   3.561491370143526*^9}, {3.56362898432769*^9, 3.5635663166242423`*^9}, {
   3.5636241519110003`*^9, 3.563571767918219*^9}, {3.5635718158189588`*^9, 
   3.5635718173690476`*^9}, {3.5635722550670824`*^9, 
   3.5635722552190914`*^9}, {3.5635732091146507`*^9, 
   3.5635732093566647`*^9}, {3.5635733280174513`*^9, 
   3.5635733282144628`*^9}, {3.5635734401248636`*^9, 3.563573440358877*^9}, 
   3.5636244859243083`*^9, {3.563626195453859*^9, 3.563617528381606*^9}, {
   3.5636188355228434`*^9, 3.5636188379408474`*^9}, {3.563630105162595*^9, 
   3.5635634396676955`*^9}, {3.563563749952443*^9, 3.5635637546777134`*^9}, {
   3.563571280421*^9, 3.563571285951*^9}, {3.5635726545039997`*^9, 
   3.563572655233*^9}, {3.56361434984577*^9, 3.56361434985577*^9}, {
   3.563615313712681*^9, 3.5636153217466946`*^9}, {3.5636153620727654`*^9, 
   3.563615367985176*^9}, {3.5636156129992065`*^9, 3.5636156466852655`*^9}, 
   3.563616000283221*^9, {3.5636171915982285`*^9, 3.5636171916382284`*^9}, {
   3.5636180342014647`*^9, 3.563618045439107*^9}, {3.56361858800214*^9, 
   3.5636186076642647`*^9}, {3.5636194057459126`*^9, 
   3.5636194098821487`*^9}, {3.5636197064101095`*^9, 
   3.5636197466044083`*^9}, {3.563620172757783*^9, 3.5636201727607827`*^9}, 
   3.5636204027369366`*^9, {3.5636410159613447`*^9, 3.5636410160613503`*^9}, {
   3.5895644331583357`*^9, 3.5633630874113083`*^9}, {3.5633631486713943`*^9, 
   3.563363183022442*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"scalar", " ", "field", " ", "strengths"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5565925026258864`*^9, 3.556592503218687*^9}, {
  3.589886460301986*^9, 3.5898864630631914`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"d\[CurlyPhi]1dn", "[", "i_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"d\[CurlyPhi]1dn", "[", "i", "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"\[CurlyPhi]1", ",", " ", 
       RowBox[{"xxx", "[", "i", "]"}]}], "]"}], "//", "FullSimplify"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[CurlyPhi]2dn", "[", "i_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"d\[CurlyPhi]2dn", "[", "i", "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"\[CurlyPhi]2", ",", " ", 
       RowBox[{"xxx", "[", "i", "]"}]}], "]"}], "//", "FullSimplify"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[CurlyPhi]3dn", "[", "i_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"d\[CurlyPhi]3dn", "[", "i", "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"\[CurlyPhi]3", ",", " ", 
       RowBox[{"xxx", "[", "i", "]"}]}], "]"}], "//", "FullSimplify"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5895644518744063`*^9, 3.563387527992116*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"d\[Chi]1dn", "[", "i_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"d\[Chi]1dn", "[", "i", "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"\[Chi]1", ",", " ", 
       RowBox[{"xxx", "[", "i", "]"}]}], "]"}], "//", "FullSimplify"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Chi]2dn", "[", "i_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"d\[Chi]2dn", "[", "i", "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"\[Chi]2", ",", " ", 
       RowBox[{"xxx", "[", "i", "]"}]}], "]"}], "//", "FullSimplify"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Chi]3dn", "[", "i_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"d\[Chi]3dn", "[", "i", "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"\[Chi]3", ",", " ", 
       RowBox[{"xxx", "[", "i", "]"}]}], "]"}], "//", "FullSimplify"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5895644626570234`*^9, 3.563387531053291*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"dilaton", " ", "equations"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.561046063239297*^9, 3.5610460667664986`*^9}, 
   3.561490223263929*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CurlyPhi]1eqn", " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "sqg"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"sqg", " ", 
          RowBox[{"gg", "[", 
           RowBox[{"i", ",", "j"}], "]"}], " ", 
          RowBox[{"d\[CurlyPhi]1dn", "[", "i", "]"}]}], ",", 
         RowBox[{"xxx", "[", "j", "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[CurlyPhi]1"}], "]"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"d\[Chi]1dn", "[", "i", "]"}], 
        RowBox[{"d\[Chi]1dn", "[", "j", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "-", 
       "\[CurlyPhi]3"}], "]"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"cFtilde2upup", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"cFtilde2dndn", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "+", 
       "\[CurlyPhi]3"}], "]"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"cF1upup", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"cF1dndn", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "+", 
       "\[CurlyPhi]3"}], "]"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"cFtilde3upup", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"cFtilde3dndn", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "-", 
       "\[CurlyPhi]3"}], "]"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"cF4upup", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"cF4dndn", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"g0", "^", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Exp", "[", "\[CurlyPhi]1", "]"}], "-", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", "\[CurlyPhi]1"}], "]"}], "+", 
       RowBox[{
        RowBox[{"\[Chi]1", "^", "2"}], " ", 
        RowBox[{"Exp", "[", "\[CurlyPhi]1", "]"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5610460772981005`*^9, 3.561046078197152*^9}, {
   3.561046115725299*^9, 3.5610462293367968`*^9}, {3.561046263413746*^9, 
   3.561046275183419*^9}, {3.561047611495852*^9, 3.5610476919234524`*^9}, {
   3.5610477348129053`*^9, 3.561047735091921*^9}, {3.5610491884850507`*^9, 
   3.561049250087574*^9}, {3.5614633573898325`*^9, 3.5614633823654766`*^9}, {
   3.5614634496795945`*^9, 3.5614634586652107`*^9}, {3.561490285421484*^9, 
   3.561490353695389*^9}, {3.561490416166962*^9, 3.5614904456706495`*^9}, 
   3.5614904787285404`*^9, {3.563623222314*^9, 3.563563705943926*^9}, {
   3.5635637444731293`*^9, 3.56356374448213*^9}, {3.563569336943*^9, 
   3.5635693537349997`*^9}, {3.563572700869*^9, 3.563572706718*^9}, {
   3.56361434265576*^9, 3.5636143658757925`*^9}, {3.5636146580512037`*^9, 
   3.5636146735512257`*^9}, {3.5636153136814804`*^9, 
   3.5636153680007763`*^9}, {3.5636177808179717`*^9, 
   3.5636177980859594`*^9}, {3.563618039522769*^9, 3.5636180395317693`*^9}, {
   3.5636183054969816`*^9, 3.563618322586959*^9}, {3.5636193892279673`*^9, 
   3.563619425020015*^9}, {3.5636201440151386`*^9, 3.5636201778900766`*^9}, {
   3.563621033133993*^9, 3.563621045873722*^9}, {3.5636225534781723`*^9, 
   3.5633630876013083`*^9}, {3.563363148681394*^9, 3.5633091731289606`*^9}, {
   3.5907002684332895`*^9, 3.5633151946742415`*^9}, {3.5633155131194553`*^9, 
   3.5633155135084777`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CurlyPhi]2eqn", " ", ":=", "  ", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "sqg"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"sqg", " ", 
          RowBox[{"gg", "[", 
           RowBox[{"i", ",", "j"}], "]"}], " ", 
          RowBox[{"d\[CurlyPhi]2dn", "[", "i", "]"}]}], ",", 
         RowBox[{"xxx", "[", "j", "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[CurlyPhi]2"}], "]"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"d\[Chi]2dn", "[", "i", "]"}], 
        RowBox[{"d\[Chi]2dn", "[", "j", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "-", 
       "\[CurlyPhi]3"}], "]"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"cFtilde2upup", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"cFtilde2dndn", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "+", 
       "\[CurlyPhi]3"}], "]"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"cF1upup", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"cF1dndn", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "+", 
       "\[CurlyPhi]3"}], "]"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"cFtilde3upup", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"cFtilde3dndn", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "-", 
       "\[CurlyPhi]3"}], "]"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"cF4upup", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"cF4dndn", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"g0", "^", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Exp", "[", "\[CurlyPhi]2", "]"}], "-", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", "\[CurlyPhi]2"}], "]"}], "+", 
       RowBox[{
        RowBox[{"\[Chi]2", "^", "2"}], " ", 
        RowBox[{"Exp", "[", "\[CurlyPhi]2", "]"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.561490268821534*^9, {3.56149037102438*^9, 3.561490396053812*^9}, {
   3.561490467684909*^9, 3.5614904757633705`*^9}, {3.563630541844327*^9, 
   3.563563705963927*^9}, {3.56356375025646*^9, 3.563563750265461*^9}, {
   3.563569355859*^9, 3.563569371949*^9}, {3.563572715862*^9, 
   3.563572721383*^9}, {3.56361434991577*^9, 3.56361434991577*^9}, {
   3.5636146580312037`*^9, 3.5636146735112257`*^9}, {3.5636153136970806`*^9, 
   3.563615368016376*^9}, {3.5636177808379726`*^9, 3.563617798130962*^9}, {
   3.563618034631489*^9, 3.5636180458801327`*^9}, {3.563618305503982*^9, 
   3.5636183225929594`*^9}, {3.5636193892329674`*^9, 3.563619425028015*^9}, {
   3.563620144051141*^9, 3.563620172826787*^9}, {3.5636210331439943`*^9, 
   3.563621045883723*^9}, {3.563622555631295*^9, 3.5633630876213083`*^9}, {
   3.563363148691394*^9, 3.5633091809504085`*^9}, {3.590700306810485*^9, 
   3.563315199139497*^9}, {3.563315511335354*^9, 3.5633155116863737`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CurlyPhi]3eqn", " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "sqg"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"sqg", " ", 
          RowBox[{"gg", "[", 
           RowBox[{"i", ",", "j"}], "]"}], " ", 
          RowBox[{"d\[CurlyPhi]3dn", "[", "i", "]"}]}], ",", 
         RowBox[{"xxx", "[", "j", "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[CurlyPhi]3"}], "]"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gg", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"d\[Chi]3dn", "[", "i", "]"}], 
        RowBox[{"d\[Chi]3dn", "[", "j", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "-", 
       "\[CurlyPhi]3"}], "]"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"cFtilde2upup", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"cFtilde2dndn", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "+", 
       "\[CurlyPhi]3"}], "]"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"cF1upup", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"cF1dndn", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "+", 
       "\[CurlyPhi]3"}], "]"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"cFtilde3upup", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"cFtilde3dndn", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "-", 
       "\[CurlyPhi]3"}], "]"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"cF4upup", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"cF4dndn", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"g0", "^", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Exp", "[", "\[CurlyPhi]3", "]"}], "-", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", "\[CurlyPhi]3"}], "]"}], "+", 
       RowBox[{
        RowBox[{"\[Chi]3", "^", "2"}], " ", 
        RowBox[{"Exp", "[", "\[CurlyPhi]3", "]"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.561490270411626*^9, 3.561490270506631*^9}, {
  3.5614903740925555`*^9, 3.5614904066244164`*^9}, {3.5614904851679087`*^9, 
  3.5614904929953566`*^9}, {3.563623271637*^9, 3.56356370601493*^9}, {
  3.5635637551717415`*^9, 3.563563755179742*^9}, {3.5635693771070004`*^9, 
  3.563569379157*^9}, {3.5636146580912037`*^9, 3.5636146735712256`*^9}, {
  3.5636153136970806`*^9, 3.563615368016376*^9}, {3.563617780878975*^9, 
  3.563617798149963*^9}, {3.5636183055119824`*^9, 3.56361832259896*^9}, {
  3.563619389237968*^9, 3.5636194250330153`*^9}, {3.563620144068142*^9, 
  3.563620156312842*^9}, {3.5636210331539946`*^9, 3.563621045894723*^9}, {
  3.563622563293733*^9, 3.5633630876213083`*^9}, {3.563363148691394*^9, 
  3.563309188162821*^9}, {3.590700308710593*^9, 3.563315197007375*^9}, {
  3.563315508515192*^9, 3.5633155089272156`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\[CurlyPhi]1eqn", ",", " ", "\[CurlyPhi]2eqn", ",", " ", 
     "\[CurlyPhi]3eqn"}], "}"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "\[Rule]", "r00"}], ",", 
     RowBox[{"u", "\[Rule]", "u00"}]}], "}"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.5610477392341585`*^9, 3.561047750401797*^9}, {
   3.561049168823926*^9, 3.561049174106228*^9}, 3.5614633596050367`*^9, {
   3.561490236186668*^9, 3.5614902559517984`*^9}, {3.563629793361516*^9, 
   3.5636297951646194`*^9}, {3.5636310166744857`*^9, 3.5636310228498387`*^9}, 
   3.563631058746892*^9, {3.5636363005707073`*^9, 3.5635721886012807`*^9}, {
   3.5635723024537926`*^9, 3.563572305602973*^9}, {3.5635723840074573`*^9, 
   3.5635723853505344`*^9}, {3.5635724705914097`*^9, 3.563572472847539*^9}, 
   3.5636177864996595`*^9, {3.563618899763756*^9, 3.56356370602293*^9}, {
   3.563614658111204*^9, 3.5636146735712256`*^9}, {3.563617780896976*^9, 
   3.563617798155963*^9}, {3.5636201440831423`*^9, 3.563620156316842*^9}, {
   3.563622547489829*^9, 3.5633154817496614`*^9}, {3.563315517940731*^9, 
   3.5633155180437374`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.5610477423363357`*^9, 3.561047750711815*^9}, {
   3.5610491692829523`*^9, 3.5610492638513613`*^9}, 3.5610499743459992`*^9, 
   3.561050372247758*^9, {3.5610505021911907`*^9, 3.5610505092445936`*^9}, 
   3.5610617446682234`*^9, {3.5610617748669505`*^9, 3.5610618074958167`*^9}, 
   3.5610618397456613`*^9, 3.561061931961936*^9, 3.5610620030630026`*^9, {
   3.561108042643254*^9, 3.5611080617103443`*^9}, 3.5611083489817753`*^9, 
   3.561108430170419*^9, 3.561108545272002*^9, 3.561129096388406*^9, 
   3.561145512673525*^9, 3.561147738541837*^9, 3.5611477802062206`*^9, {
   3.5612394045800533`*^9, 3.5612394341057425`*^9}, 3.5614634741872377`*^9, 
   3.561463568785804*^9, {3.5614742799521008`*^9, 3.5614743007313375`*^9}, 
   3.561474415360338*^9, 3.5614744916912727`*^9, 3.5614745318613434`*^9, 
   3.5614905651824856`*^9, 3.5614923727048697`*^9, 3.5614924985210657`*^9, 
   3.561543709550334*^9, 3.5615439135860043`*^9, 3.5615445378897123`*^9, 
   3.5636187997358475`*^9, 3.5636279505480113`*^9, {3.5636298178999195`*^9, 
   3.5636298415722733`*^9}, 3.5636298923211765`*^9, 3.563630896954638*^9, {
   3.563631023459874*^9, 3.563631058998906*^9}, 3.5636362523209476`*^9, {
   3.5636363018717813`*^9, 3.563566346876973*^9}, 3.563622855928*^9, 
   3.563623114183*^9, 3.563623170571*^9, 3.5636232482980003`*^9, 
   3.563623284293*^9, {3.563623431347*^9, 3.563571829246727*^9}, 
   3.5635720635181265`*^9, 3.5635721042684574`*^9, {3.5635721685401335`*^9, 
   3.563572188959301*^9}, 3.5635722687778664`*^9, 3.563572302843815*^9, {
   3.5635723816503224`*^9, 3.5635723860915766`*^9}, 3.563572473376569*^9, 
   3.563572959289362*^9, 3.5635730696376734`*^9, 3.5635731003714314`*^9, 
   3.563573218975215*^9, 3.5635732662069163`*^9, 3.5635733122375493`*^9, 
   3.5635733426452885`*^9, {3.5635734496104064`*^9, 3.5635734926158657`*^9}, 
   3.5635735556784735`*^9, 3.5635735926295867`*^9, {3.563622480197384*^9, 
   3.5636225454551163`*^9}, 3.5636225897196484`*^9, 3.5636226236405883`*^9, 
   3.5636228836184587`*^9, 3.5636230458387365`*^9, 3.5636242250070887`*^9, 
   3.5636243327112427`*^9, {3.5636255490487103`*^9, 3.563625578283162*^9}, 
   3.56362569678097*^9, 3.5636258300832043`*^9, {3.5636259770822625`*^9, 
   3.5636260236337442`*^9}, 3.5636292562752223`*^9, {3.56362933432216*^9, 
   3.563615458397503*^9}, 3.563615506573583*^9, 3.563615807418007*^9, 
   3.563616479611365*^9, 3.5636166413846493`*^9, 3.563616689245533*^9, {
   3.563616956587143*^9, 3.5636170061072216`*^9}, 3.563617059632907*^9, 
   3.5636171156682053`*^9, 3.563617572202083*^9, 3.5636177386543756`*^9, 
   3.5636177891360645`*^9, {3.563618872838109*^9, 3.5636189023689604`*^9}, 
   3.5636190983177013`*^9, {3.563622248040392*^9, 3.563622274342038*^9}, 
   3.563622318599316*^9, 3.5636223631373944`*^9, 3.563623419681351*^9, 
   3.563623946815278*^9, 3.5636241447640257`*^9, 3.563624267941842*^9, 
   3.563638037186825*^9, 3.5636381678332973`*^9, 3.5636382900482874`*^9, {
   3.5636383468465357`*^9, 3.5636383722739906`*^9}, 3.5636384177655926`*^9, 
   3.5636384764499493`*^9, 3.563638619537133*^9, {3.5636389945125804`*^9, 
   3.5636300261942563`*^9}, 3.5636301263006325`*^9, 3.563630191387546*^9, 
   3.56363023374162*^9, 3.563630268373681*^9, 3.5636303150333633`*^9, {
   3.5636303652130513`*^9, 3.563630380953479*^9}, {3.5636304384083796`*^9, 
   3.5636304541488075`*^9}, 3.563630504198095*^9, 3.563630536755352*^9, 
   3.563630596487857*^9, 3.56363066074437*^9, 3.563630698278036*^9, {
   3.56363076322095*^9, 3.5636307841249866`*^9}, {3.5636308216274524`*^9, 
   3.563630843717091*^9}, {3.563630875977948*^9, 3.5635721080771246`*^9}, 
   3.563572183963236*^9, 3.563572574021787*^9, 3.5635726470318966`*^9, 
   3.563572707441991*^9, {3.56357277343009*^9, 3.5635727895781174`*^9}, 
   3.563572834578187*^9, 3.56357293516035*^9, {3.563573498030143*^9, 
   3.5635631362743425`*^9}, 3.5635634162953587`*^9, 3.5635636444464083`*^9, 
   3.5635639800436034`*^9, {3.563608176605788*^9, 3.5635692018599997`*^9}, 
   3.5635696677*^9, 3.5635716330480003`*^9, 3.563572112977*^9, 
   3.563573044824*^9, 3.5636135000633297`*^9, 3.56361397110524*^9, 
   3.563614563430071*^9, 3.5636148718495092`*^9, 3.5636155763235416`*^9, 
   3.5636158396411734`*^9, 3.5636163165804863`*^9, 3.5636169616779003`*^9, 
   3.5636171510581713`*^9, 3.5636173997251744`*^9, 3.563617999190462*^9, 
   3.5636182374530897`*^9, 3.5636185175721116`*^9, 3.5636191564376526`*^9, 
   3.5636193477945976`*^9, 3.563619615472908*^9, 3.5636200981795173`*^9, 
   3.563620364646758*^9, 3.5636212340284843`*^9, 3.563621540744027*^9, 
   3.563622198197851*^9, 3.5636225217593575`*^9, 3.563629398623313*^9, 
   3.5636329851086135`*^9, 3.5785777935214195`*^9, {3.5785782870969334`*^9, 
   3.56363518044055*^9}, 3.5636433475277634`*^9, 3.563643553192054*^9, {
   3.563645225825343*^9, 3.563565636406234*^9}, 3.5635664936492653`*^9, 
   3.5635668863297253`*^9, 3.563631024582652*^9, 3.5636412023010025`*^9, {
   3.5636432271868196`*^9, 3.5635656332632327`*^9}, 3.5635670974071136`*^9, {
   3.5787710219631624`*^9, 3.563616001151153*^9}, 3.5636244835882735`*^9, 
   3.5636247698806486`*^9, 3.563625780507453*^9, 3.5636260343179703`*^9, 
   3.563628063659042*^9, {3.563640109948577*^9, 3.563398298170894*^9}, 
   3.5633988149715548`*^9, 3.563399037364095*^9, {3.5633993538606515`*^9, 
   3.5633993753574896`*^9}, 3.563399526152318*^9, {3.563399722503419*^9, 
   3.563315274967617*^9}, {3.563383135386903*^9, 3.563349027871437*^9}, 
   3.5633490675111065`*^9, 3.5633491790045023`*^9, 3.56334955911477*^9, 
   3.5633495942772317`*^9, 3.563380148456802*^9, 3.563380196005686*^9, 
   3.5633802539597874`*^9, 3.5633805095662365`*^9, 3.5633805920747814`*^9, 
   3.563380643788872*^9, 3.5633807181386023`*^9, 3.5633822430222273`*^9, 
   3.5633824111749225`*^9, {3.5633837170209804`*^9, 3.56330699815*^9}, 
   3.563307034892*^9, 3.563308035658*^9, 3.563308490158*^9, 3.563308999891*^9,
    3.563309994619*^9, 3.5633100311429996`*^9, 3.563310093467*^9, 
   3.563310183916*^9, {3.56331969391*^9, 3.5633197213348*^9}, 
   3.5633197546563997`*^9, 3.5633198518132*^9, 3.5633771669076276`*^9, 
   3.563378470955433*^9, 3.5633809167362843`*^9, 3.563387617076211*^9, 
   3.563388430443733*^9, 3.563389269697736*^9, 3.5633899565330205`*^9, 
   3.56339005984793*^9, 3.563390163858879*^9, {3.5633902832297063`*^9, 
   3.563341032874307*^9}, 3.5633417520734425`*^9, 3.5633421228576508`*^9, 
   3.563348042406954*^9, 3.563348134268895*^9, 3.5633482681170607`*^9, 
   3.56334885820848*^9, 3.563349023520969*^9, 3.5633520393490343`*^9, 
   3.5633606995938287`*^9, 3.5633608160958333`*^9, 3.5633613244170084`*^9, 
   3.5633617122177963`*^9, 3.5633621150504866`*^9, 3.5633624972656555`*^9, 
   3.5633629498011155`*^9, 3.5633633692429924`*^9, 3.563363825059635*^9, {
   3.563364804365102*^9, 3.5633093388084373`*^9}, 3.563343619787159*^9, 
   3.563381484426066*^9, 3.5633853326140003`*^9, 3.563385405402*^9, 
   3.56338546555*^9, 3.563385888866*^9, 3.5633859199639997`*^9, 
   3.5633859708719997`*^9, 3.563389088858*^9, 3.563389875613*^9, 
   3.563390101376*^9, 3.563390136171*^9, 3.5633901952320004`*^9, {
   3.563390740166*^9, 3.563390767793*^9}, 3.563390971476*^9, 
   3.56339105029*^9, {3.563391114678*^9, 3.563307445142783*^9}, 
   3.563307568593844*^9, 3.5633080504334035`*^9, 3.5633084594848003`*^9, 
   3.5633085629067154`*^9, 3.5633087639862165`*^9, {3.56330881300202*^9, 
   3.563308824679688*^9}, 3.563308908322472*^9, {3.5633154774514155`*^9, 
   3.5633155033478966`*^9}, 3.5633157329370284`*^9, 3.563362325383042*^9, {
   3.5633710551880336`*^9, 3.563358596556034*^9}, {3.563374859333792*^9, 
   3.5633611846798*^9}, 3.563379379908*^9, 3.5633795290439997`*^9, 
   3.563379598061*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"axion", " ", "equations"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5614909296623325`*^9, 3.561490934656618*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]1eqn", " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "sqg"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"sqg", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{"2", " ", "\[CurlyPhi]1"}], "]"}], 
          RowBox[{"gg", "[", 
           RowBox[{"i", ",", "j"}], "]"}], " ", 
          RowBox[{"d\[Chi]1dn", "[", "i", "]"}]}], ",", 
         RowBox[{"xxx", "[", "j", "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "4"}], "/", "sqg"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Signature", "[", 
         RowBox[{"{", 
          RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"cFtilde2dndn", "[", 
            RowBox[{"i", ",", "j"}], "]"}], 
           RowBox[{"cFtilde3dndn", "[", 
            RowBox[{"k", ",", "l"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"cF1dndn", "[", 
            RowBox[{"i", ",", "j"}], "]"}], 
           RowBox[{"cF4dndn", "[", 
            RowBox[{"k", ",", "l"}], "]"}]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"g0", "^", "2"}], " ", "\[Chi]1", " ", 
     RowBox[{"Exp", "[", "\[CurlyPhi]1", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.561490961541156*^9, 3.5614909908608327`*^9}, {
   3.561491057862665*^9, 3.5614911511780024`*^9}, {3.5614912403391023`*^9, 
   3.5614912420512*^9}, {3.563623153936*^9, 3.56362316302*^9}, {
   3.5636233835699997`*^9, 3.563563785228797*^9}, {3.563573045270504*^9, 
   3.5635730463605056`*^9}, {3.563573228561761*^9, 3.563563694235256*^9}, {
   3.5635637444881306`*^9, 3.563563744494131*^9}, {3.563569385767*^9, 
   3.56356939167*^9}, {3.563572733731*^9, 3.563572741778*^9}, {
   3.5636143426857595`*^9, 3.563614365905792*^9}, {3.5636146581312037`*^9, 
   3.5636146735912256`*^9}, 3.5636153136970806`*^9, {3.563615348641142*^9, 
   3.5636153621507654`*^9}, {3.563617789404463*^9, 3.563617789409463*^9}, {
   3.5636180395387697`*^9, 3.5636180395527706`*^9}, {3.563618305516983*^9, 
   3.56361832260396*^9}, {3.563619389241968*^9, 3.5636194057979155`*^9}, {
   3.563620144087143*^9, 3.563620177901077*^9}, {3.5636210331629953`*^9, 
   3.5636210459007235`*^9}, 3.5636225659828873`*^9, 3.563633836682909*^9, {
   3.5785783341466165`*^9, 3.5633814467866044`*^9}, {3.5633884825054283`*^9, 
   3.5633630617112722`*^9}, {3.563363148701394*^9, 3.5633155392739515`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]2eqn", " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "sqg"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"sqg", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{"2", " ", "\[CurlyPhi]2"}], "]"}], 
          RowBox[{"gg", "[", 
           RowBox[{"i", ",", "j"}], "]"}], " ", 
          RowBox[{"d\[Chi]2dn", "[", "i", "]"}]}], ",", 
         RowBox[{"xxx", "[", "j", "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "-", 
          "\[CurlyPhi]3"}], "]"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"cFtilde2upup", "[", 
            RowBox[{"i", ",", "j"}], "]"}], 
           RowBox[{"F4dndn", "[", 
            RowBox[{"i", ",", "j"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "+", 
          "\[CurlyPhi]3"}], "]"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"cF1upup", "[", 
            RowBox[{"i", ",", "j"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Ftilde3dndn", "[", 
               RowBox[{"i", ",", "j"}], "]"}]}], "+", 
             RowBox[{"\[Chi]3", " ", 
              RowBox[{"F4dndn", "[", 
               RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}]}], ")"}]}], 
    "-", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "4"}], "/", "sqg"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Signature", "[", 
         RowBox[{"{", 
          RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[Chi]1"}], " ", 
           RowBox[{"cFtilde3dndn", "[", 
            RowBox[{"i", ",", "j"}], "]"}], 
           RowBox[{"F4dndn", "[", 
            RowBox[{"k", ",", "l"}], "]"}]}], "+", 
          RowBox[{"\[Chi]1", " ", 
           RowBox[{"cF4dndn", "[", 
            RowBox[{"i", ",", "j"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Ftilde3dndn", "[", 
              RowBox[{"k", ",", "l"}], "]"}], "-", 
             RowBox[{"\[Chi]3", " ", 
              RowBox[{"F4dndn", "[", 
               RowBox[{"k", ",", "l"}], "]"}]}]}], ")"}]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"g0", "^", "2"}], " ", "\[Chi]2", " ", 
     RowBox[{"Exp", "[", "\[CurlyPhi]2", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.561491284292616*^9, 3.561491295658266*^9}, {
   3.5614915707670016`*^9, 3.5614916322565184`*^9}, {3.5614920763959217`*^9, 
   3.561492168959216*^9}, {3.561492420289592*^9, 3.56149242148866*^9}, {
   3.563623414543*^9, 3.5635637884888015`*^9}, {3.563631380915739*^9, 
   3.5635730513105125`*^9}, {3.5635732333417673`*^9, 3.563563706035931*^9}, {
   3.563563744500131*^9, 3.563563755189742*^9}, {3.5635693945290003`*^9, 
   3.563569409039*^9}, {3.563571350406*^9, 3.5635713701429996`*^9}, {
   3.563571722468*^9, 3.563571761293*^9}, {3.563571870646*^9, 
   3.563571871547*^9}, {3.563572557917*^9, 3.563572558149*^9}, {
   3.5635727355220003`*^9, 3.563572760424*^9}, {3.56361434267576*^9, 
   3.5636143658857927`*^9}, {3.563614658121204*^9, 3.5636146735812254`*^9}, {
   3.5636153217934947`*^9, 3.5636153679227757`*^9}, {3.5636177809039764`*^9, 
   3.5636177981749644`*^9}, {3.5636180346574907`*^9, 3.563618045894133*^9}, {
   3.5636183106822777`*^9, 3.5636183226099606`*^9}, {3.5636193892459683`*^9, 
   3.563619415588475*^9}, {3.56361984506604*^9, 3.5636198616389875`*^9}, {
   3.5636201440951433`*^9, 3.5636201779110775`*^9}, {3.5636210331689954`*^9, 
   3.563621045907724*^9}, {3.563622295762431*^9, 3.5636222957674313`*^9}, 
   3.5636225679249983`*^9, {3.563633853312538*^9, 3.5636338618145533`*^9}, {
   3.5785783375630226`*^9, 3.563643043621333*^9}, {3.5636430852913914`*^9, 
   3.5636431092114253`*^9}, {3.563643590422106*^9, 3.563381452199814*^9}, {
   3.563388469344675*^9, 3.563363087641309*^9}, {3.563363154501402*^9, 
   3.563315547028395*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]3eqn", " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "sqg"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"sqg", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{"2", " ", "\[CurlyPhi]3"}], "]"}], 
          RowBox[{"gg", "[", 
           RowBox[{"i", ",", "j"}], "]"}], " ", 
          RowBox[{"d\[Chi]3dn", "[", "i", "]"}]}], ",", 
         RowBox[{"xxx", "[", "j", "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "+", 
          "\[CurlyPhi]3"}], "]"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"cF1upup", "[", 
            RowBox[{"i", ",", "j"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Ftilde2dndn", "[", 
              RowBox[{"i", ",", "j"}], "]"}], "-", 
             RowBox[{"\[Chi]2", " ", 
              RowBox[{"F4dndn", "[", 
               RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "+", 
          "\[CurlyPhi]3"}], "]"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"cFtilde3upup", "[", 
            RowBox[{"i", ",", "j"}], "]"}], " ", 
           RowBox[{"F4dndn", "[", 
            RowBox[{"i", ",", "j"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}]}], ")"}]}], 
    "-", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "4"}], "/", "sqg"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Signature", "[", 
         RowBox[{"{", 
          RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Chi]1", " ", 
           RowBox[{"cF4dndn", "[", 
            RowBox[{"i", ",", "j"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Ftilde2dndn", "[", 
               RowBox[{"k", ",", "l"}], "]"}]}], "+", 
             RowBox[{"\[Chi]2", " ", 
              RowBox[{"F4dndn", "[", 
               RowBox[{"k", ",", "l"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"\[Chi]1", " ", 
           RowBox[{"cFtilde2dndn", "[", 
            RowBox[{"i", ",", "j"}], "]"}], 
           RowBox[{"F4dndn", "[", 
            RowBox[{"k", ",", "l"}], "]"}]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"g0", "^", "2"}], " ", "\[Chi]3", " ", 
     RowBox[{"Exp", "[", "\[CurlyPhi]3", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.561491286139722*^9, 3.561491291061003*^9}, {
   3.56149165168963*^9, 3.5614917156512885`*^9}, {3.561492184812123*^9, 
   3.561492302632862*^9}, {3.5614924235017753`*^9, 3.5614924247778482`*^9}, {
   3.5636234209639997`*^9, 3.5635637919988065`*^9}, {3.56357305621052*^9, 
   3.5635730570005207`*^9}, {3.563573238841775*^9, 3.5635637060599327`*^9}, {
   3.563563744510132*^9, 3.563563755203743*^9}, {3.563569415093*^9, 
   3.5635694169890003`*^9}, {3.563571376332*^9, 3.5635713846*^9}, 
   3.563571690415*^9, {3.5635727657799997`*^9, 3.563572774816*^9}, {
   3.56361434269576*^9, 3.5636143659157925`*^9}, {3.563614658151204*^9, 
   3.563614673601226*^9}, {3.5636153217934947`*^9, 3.5636153679539757`*^9}, {
   3.5636156130148067`*^9, 3.5636156130148067`*^9}, {3.5636156466852655`*^9, 
   3.5636156467008653`*^9}, {3.5636177809229774`*^9, 3.563617798188965*^9}, {
   3.5636180346734915`*^9, 3.5636180459061337`*^9}, {3.563618305522983*^9, 
   3.5636183169356356`*^9}, {3.563619389250969*^9, 3.563619420381749*^9}, {
   3.563619885040326*^9, 3.5636199038824043`*^9}, {3.563620144104144*^9, 
   3.563620177919078*^9}, {3.5636210331739955`*^9, 3.5636210459127245`*^9}, {
   3.5636222910481615`*^9, 3.563622291056162*^9}, 3.5636225704821444`*^9, {
   3.563633941296693*^9, 3.563633941967494*^9}, {3.578578343584633*^9, 
   3.5633814551950192`*^9}, {3.563388450927622*^9, 3.5633630876513085`*^9}, {
   3.5633631487113943`*^9, 3.5633092018496037`*^9}, {3.563315551784667*^9, 
   3.5633155547018337`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Chi]1eqn", ",", "\[Chi]2eqn", ",", "\[Chi]3eqn"}], "}"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "\[Rule]", "r00"}], ",", 
     RowBox[{"u", "\[Rule]", "u00"}]}], "}"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.563625219283353*^9, 3.5636252210534544`*^9}, {
   3.5636256200162735`*^9, 3.56334932586316*^9}, {3.5633815873557305`*^9, 
   3.563319868396*^9}, 3.563377134221758*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.5636255359494653`*^9, 3.563625780716465*^9, 3.5636260345399833`*^9, 
   3.5636280638700542`*^9, {3.563640110171589*^9, 3.563398298400894*^9}, 
   3.5633988151915545`*^9, 3.5633995263823185`*^9, {3.5633997227234197`*^9, 
   3.563315275264018*^9}, 3.563349027933837*^9, 3.563349067604707*^9, 
   3.563349179066902*^9, {3.563349316783944*^9, 3.563349326097161*^9}, 
   3.56334955917717*^9, 3.563349594324032*^9, 3.563380148519202*^9, 
   3.5633801960524855`*^9, 3.5633802540221877`*^9, 3.563380509613036*^9, 
   3.563380592121581*^9, 3.563380643835672*^9, 3.563380718201003*^9, 
   3.5633824483341875`*^9, {3.5633837171769805`*^9, 3.5633069983*^9}, 
   3.563307035064*^9, 3.563308035829*^9, 3.563308490381*^9, 3.563309000151*^9,
    3.563309994836*^9, 3.563310031356*^9, 3.5633100937060003`*^9, 
   3.563310184132*^9, {3.5633196941284*^9, 3.5633197215532*^9}, 
   3.563319754906*^9, 3.5633198527804003`*^9, 3.5633198845108*^9, 
   3.56337716729665*^9, 3.56337847352258*^9, 3.5633809192212777`*^9, 
   3.5633876197653646`*^9, 3.5633884331148863`*^9, 3.563389320207625*^9, 
   3.563389959391184*^9, 3.563390062768097*^9, 3.5633901666880407`*^9, {
   3.5633902858598566`*^9, 3.563341035058432*^9}, 3.563341754396576*^9, 
   3.5633421249727716`*^9, 3.5633481369030457`*^9, 3.5633482701570635`*^9, 
   3.563348860283283*^9, 3.563349026260973*^9, 3.5633520423442397`*^9, 
   3.563360819184639*^9, 3.5633613274278135`*^9, 3.5633617153078003`*^9, 
   3.563362118339675*^9, 3.563362500385659*^9, 3.5633629528811197`*^9, 
   3.563363372322997*^9, 3.56336382831964*^9, {3.5633648074772797`*^9, 
   3.563309342064624*^9}, 3.5633436229671636`*^9, 3.5633814874680715`*^9, 
   3.563385921814*^9, 3.563385973082*^9, 3.563389091201*^9, 
   3.5633898779300003`*^9, 3.5633901037799997`*^9, 3.563390138541*^9, 
   3.5633901975699997`*^9, 3.563390770633*^9, 3.563390974135*^9, 
   3.563391053435*^9, {3.563391117087*^9, 3.563307447955944*^9}, 
   3.563307571437007*^9, 3.563308053258565*^9, 3.563308462314962*^9, 
   3.5633085657218766`*^9, 3.563308827489849*^9, 3.563308911799671*^9, 
   3.5633155617572374`*^9, 3.5633157364682302`*^9, 3.5633623289850483`*^9, {
   3.563371058308039*^9, 3.563358599636038*^9}, {3.563374862548976*^9, 
   3.5633611877841997`*^9}, 3.563379383281*^9, 3.5633795323450003`*^9, 
   3.5633796015690002`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"gauge", " ", "field", " ", "equations"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.56149244352392*^9, 3.5614924484122*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"F1eqnup", "[", "i_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"F1eqnup", "[", "i", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "sqg"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"sqg", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Exp", "[", 
               RowBox[{
                RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "+", 
                "\[CurlyPhi]3"}], "]"}], 
              RowBox[{"cF1upup", "[", 
               RowBox[{"i", ",", "j"}], "]"}]}], ")"}]}], ",", " ", 
           RowBox[{"xxx", "[", "j", "]"}]}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], " ", "-", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "/", "sqg"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Signature", "[", 
           RowBox[{"{", 
            RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], " ", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"\[Chi]1", " ", 
             RowBox[{"F4dndn", "[", 
              RowBox[{"k", ",", "l"}], "]"}]}], ",", 
            RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "NN"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}]}]}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.561544029971661*^9, 3.5615440314317446`*^9}, {
   3.561544219487501*^9, 3.5615442599298143`*^9}, {3.5635636946532803`*^9, 
   3.563563706074933*^9}, 3.5635637445411334`*^9, {3.563569438981*^9, 
   3.5635694397*^9}, 3.563572797525*^9, {3.56361434272576*^9, 
   3.5636143659357924`*^9}, {3.563614658171204*^9, 3.5636146736212254`*^9}, 
   3.563615321809095*^9, 3.563615367969576*^9, {3.5636177809499793`*^9, 
   3.563617798205966*^9}, 3.5636180395957727`*^9, {3.5636193892589693`*^9, 
   3.563619409861148*^9}, {3.5636201441221447`*^9, 3.563620177937079*^9}, {
   3.563633975959954*^9, 3.563633976474755*^9}, {3.578578365315471*^9, 
   3.5633630876713085`*^9}, {3.563363207872477*^9, 3.5633090824897766`*^9}, {
   3.563379553571*^9, 3.563379566885*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"F2eqnup", "[", "i_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"F2eqnup", "[", "i", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "sqg"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"sqg", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "-", 
                 "\[CurlyPhi]3"}], "]"}], 
               RowBox[{"cFtilde2upup", "[", 
                RowBox[{"i", ",", "j"}], "]"}]}], "+", 
              RowBox[{"\[Chi]3", " ", 
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "+", 
                 "\[CurlyPhi]3"}], "]"}], 
               RowBox[{"cF1upup", "[", 
                RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], ",", " ", 
           RowBox[{"xxx", "[", "j", "]"}]}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "/", "sqg"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Signature", "[", 
           RowBox[{"{", 
            RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], " ", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"\[Chi]1", " ", 
             RowBox[{"Ftilde3dndn", "[", 
              RowBox[{"k", ",", "l"}], "]"}]}], ",", 
            RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "NN"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}]}]}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.494372263961789*^9, 3.4943723335807886`*^9}, {
   3.4943725369577885`*^9, 3.4943725424177885`*^9}, {3.494372628584789*^9, 
   3.4943726412907887`*^9}, {3.4958461053529873`*^9, 3.495846108903988*^9}, {
   3.498603435890583*^9, 3.498603438152583*^9}, {3.498613171122584*^9, 
   3.4986131865475836`*^9}, {3.498613344965584*^9, 3.498613375081584*^9}, {
   3.498613410636584*^9, 3.4986134571045837`*^9}, 3.4986136219675837`*^9, {
   3.49863398067*^9, 3.498633982686*^9}, {3.4986342857019997`*^9, 
   3.498634289167*^9}, {3.498647948476*^9, 3.4986479487650003`*^9}, {
   3.498648348736*^9, 3.498648350285*^9}, {3.49864857299*^9, 
   3.498648584933*^9}, {3.4995415543079834`*^9, 3.4995415606659837`*^9}, {
   3.4995437028629837`*^9, 3.4995437805669837`*^9}, {3.4995441220669837`*^9, 
   3.4995441224209833`*^9}, {3.4995471647589836`*^9, 
   3.4995471669379835`*^9}, {3.4995472867409835`*^9, 
   3.4995472873179836`*^9}, {3.4995473473409834`*^9, 3.499547347806984*^9}, 
   3.5154258331815042`*^9, {3.515430412503504*^9, 3.515430431778504*^9}, 
   3.5318355532419467`*^9, {3.5318355867688646`*^9, 3.531835589730034*^9}, {
   3.5318570629819965`*^9, 3.5318570891834955`*^9}, {3.5318573957024374`*^9, 
   3.5318573999789143`*^9}, {3.545398211084407*^9, 3.5453982373479095`*^9}, {
   3.561049411057781*^9, 3.5610494473288555`*^9}, {3.561049577393295*^9, 
   3.561049625721059*^9}, {3.5610499154346294`*^9, 3.561049990115901*^9}, {
   3.5610504854712343`*^9, 3.5610504947567654`*^9}, {3.561463194931147*^9, 
   3.561463226193602*^9}, 3.5614632622296653`*^9, {3.5615404224923253`*^9, 
   3.561540487410038*^9}, {3.5615435179263735`*^9, 3.561543548654131*^9}, {
   3.5615435894614654`*^9, 3.561543619013156*^9}, {3.561543829743209*^9, 
   3.5615438316703186`*^9}, {3.5635636942722583`*^9, 3.563563706069933*^9}, {
   3.563563744530133*^9, 3.563563755217744*^9}, {3.5635694279110003`*^9, 
   3.563569432686*^9}, 3.563572790153*^9, {3.563573381321*^9, 
   3.563573381387*^9}, {3.563573770918*^9, 3.563573772024*^9}, 
   3.563573970391*^9, {3.5635743574110003`*^9, 3.563574417166*^9}, {
   3.563574926974*^9, 3.563574928093*^9}, 3.5636137713749523`*^9, {
   3.5636143427157598`*^9, 3.5636143659257927`*^9}, {3.5636146581612043`*^9, 
   3.5636146736112256`*^9}, {3.563615321809095*^9, 3.5636153679539757`*^9}, {
   3.5636160268032675`*^9, 3.5636160276144686`*^9}, {3.563617780933978*^9, 
   3.563617798200966*^9}, {3.563618039584772*^9, 3.5636180395907726`*^9}, {
   3.563618310688278*^9, 3.563618322520955*^9}, {3.5636193892549686`*^9, 
   3.5636194155954757`*^9}, {3.5636201441141443`*^9, 3.563620177931079*^9}, {
   3.563621033180996*^9, 3.5636210459177246`*^9}, {3.563633965757536*^9, 
   3.563633966865138*^9}, {3.5785783603078623`*^9, 3.578578360807063*^9}, {
   3.5785785452617874`*^9, 3.5636349943610163`*^9}, {3.5636431153514338`*^9, 
   3.5633630876613083`*^9}, {3.563363154511402*^9, 3.5633090861559863`*^9}, {
   3.5633794693929996`*^9, 3.563379474674*^9}, {3.563379572691*^9, 
   3.563379575528*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"F3eqnup", "[", "i_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"F3eqnup", "[", "i", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "sqg"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"sqg", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "+", 
                 "\[CurlyPhi]3"}], "]"}], 
               RowBox[{"cFtilde3upup", "[", 
                RowBox[{"i", ",", "j"}], "]"}]}], "+", 
              RowBox[{"\[Chi]2", " ", 
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "+", 
                 "\[CurlyPhi]3"}], "]"}], 
               RowBox[{"cF1upup", "[", 
                RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], ",", " ", 
           RowBox[{"xxx", "[", "j", "]"}]}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], " ", "-", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "/", "sqg"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Signature", "[", 
           RowBox[{"{", 
            RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], " ", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"\[Chi]1", " ", 
             RowBox[{"Ftilde2dndn", "[", 
              RowBox[{"k", ",", "l"}], "]"}]}], ",", 
            RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "NN"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}]}]}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.563379490738*^9, 3.563379493711*^9}, {
  3.5633795778780003`*^9, 3.563379581111*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"F4eqnup", "[", "i_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"F4eqnup", "[", "i", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "sqg"}], " ", 
       RowBox[{"Sum", "[", " ", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"sqg", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "-", 
                 "\[CurlyPhi]3"}], "]"}], 
               RowBox[{"cF4upup", "[", 
                RowBox[{"i", ",", "j"}], "]"}]}], "-", 
              RowBox[{"\[Chi]2", " ", 
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "-", 
                 "\[CurlyPhi]3"}], "]"}], 
               RowBox[{"cFtilde2upup", "[", 
                RowBox[{"i", ",", "j"}], "]"}]}], "-", 
              RowBox[{"\[Chi]3", " ", 
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "+", 
                 "\[CurlyPhi]3"}], "]"}], 
               RowBox[{"cFtilde3upup", "[", 
                RowBox[{"i", ",", "j"}], "]"}]}], "-", 
              RowBox[{"\[Chi]2", " ", "\[Chi]3", " ", 
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "+", 
                 "\[CurlyPhi]3"}], "]"}], " ", 
               RowBox[{"cF1upup", "[", 
                RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], ",", " ", 
           RowBox[{"xxx", "[", "j", "]"}]}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], " ", "-", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "/", "sqg"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Signature", "[", 
           RowBox[{"{", 
            RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"\[Chi]1", " ", 
             RowBox[{"F1dndn", "[", 
              RowBox[{"k", ",", "l"}], "]"}]}], ",", 
            RowBox[{"xxx", "[", "j", "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "NN"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}]}]}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.563379514481*^9, 3.563379519645*^9}, {3.563379585348*^9,
   3.563379588473*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"F1eqnup", "[", "i", "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "0", ",", " ", "NN"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"F2eqnup", "[", "i", "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "0", ",", " ", "NN"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"F3eqnup", "[", "i", "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "0", ",", " ", "NN"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"F4eqnup", "[", "i", "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "0", ",", " ", "NN"}], "}"}]}], "]"}]}], 
     "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"r", "\[Rule]", "r00"}], ",", 
      RowBox[{"u", "\[Rule]", "u00"}]}], "}"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.5636309632084274`*^9, 3.5633490971199584`*^9}, 
   3.5633492905134983`*^9, {3.563380172730445*^9, 3.563380176162451*^9}, {
   3.563381592269739*^9, 3.5633196959379997`*^9}, {3.563377149573636*^9, 
   3.563363222202497*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5633196969988003`*^9, 3.5633197221772003`*^9}, 
   3.5633197555612*^9, 3.5633198553388*^9, 3.5633771705258346`*^9, 
   3.5633784840651827`*^9, 3.5633809292192755`*^9, 3.5633876306009846`*^9, 
   3.5633884438865023`*^9, 3.563389776497723*^9, 3.5633899693837557`*^9, 
   3.563390073219694*^9, 3.5633901767346153`*^9, {3.5633902954194036`*^9, 
   3.563341042703869*^9}, 3.563341762668049*^9, 3.5633421326762123`*^9, 
   3.563348147532654*^9, 3.563348277637074*^9, 3.5633488674436955`*^9, 
   3.563349036240987*^9, 3.563352054746261*^9, 3.5633608328056583`*^9, 
   3.563361340048236*^9, 3.563361728177819*^9, 3.5633621326504936`*^9, 
   3.5633625132056775`*^9, 3.5633629658611383`*^9, 3.5633633850430145`*^9, 
   3.5633638415396585`*^9, {3.563364820291013*^9, 3.5633093553203816`*^9}, 
   3.563343636297182*^9, 3.5633815001196938`*^9, 3.5633859281540003`*^9, 
   3.5633859805220003`*^9, 3.5633890993640003`*^9, 3.563389886351*^9, 
   3.56339011201*^9, 3.563390144139*^9, 3.563390205974*^9, 
   3.5633907805030003`*^9, 3.563390982441*^9, 3.563391061566*^9, {
   3.563391125729*^9, 3.563307457625497*^9}, 3.5633075811125603`*^9, 
   3.5633080629751215`*^9, 3.5633084722535305`*^9, 3.5633085754234314`*^9, 
   3.563308837181403*^9, 3.5633089232103233`*^9, 3.563315747932886*^9, 
   3.563362340857103*^9, {3.5633710683388567`*^9, 3.5633586096860523`*^9}, {
   3.5633748729235697`*^9, 3.5633611977838*^9}, 3.563379394278*^9, 
   3.563379539414*^9, 3.563379608593*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"metric", " ", "equation"}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"metriceqndndn", "[", 
     RowBox[{"i_", ",", " ", "j_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"metriceqndndn", "[", 
      RowBox[{"i", ",", " ", "j"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Gdndn", "[", 
        RowBox[{"i", ",", " ", "j"}], "]"}]}], " ", "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"d\[CurlyPhi]1dn", "[", "i", "]"}], 
         RowBox[{"d\[CurlyPhi]1dn", "[", "j", "]"}]}], "-", " ", 
        RowBox[{
         RowBox[{"1", "/", "4"}], " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"gg", "[", 
             RowBox[{"k", ",", "l"}], "]"}], 
            RowBox[{"d\[CurlyPhi]1dn", "[", "k", "]"}], 
            RowBox[{"d\[CurlyPhi]1dn", "[", "l", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], " ", 
         RowBox[{"g", "[", 
          RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}], "+", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"d\[CurlyPhi]2dn", "[", "i", "]"}], 
         RowBox[{"d\[CurlyPhi]2dn", "[", "j", "]"}]}], "-", " ", 
        RowBox[{
         RowBox[{"1", "/", "4"}], " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"gg", "[", 
             RowBox[{"k", ",", "l"}], "]"}], 
            RowBox[{"d\[CurlyPhi]2dn", "[", "k", "]"}], 
            RowBox[{"d\[CurlyPhi]2dn", "[", "l", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], " ", 
         RowBox[{"g", "[", 
          RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}], "+", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"d\[CurlyPhi]3dn", "[", "i", "]"}], 
         RowBox[{"d\[CurlyPhi]3dn", "[", "j", "]"}]}], "-", " ", 
        RowBox[{
         RowBox[{"1", "/", "4"}], " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"gg", "[", 
             RowBox[{"k", ",", "l"}], "]"}], 
            RowBox[{"d\[CurlyPhi]3dn", "[", "k", "]"}], 
            RowBox[{"d\[CurlyPhi]3dn", "[", "l", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], " ", 
         RowBox[{"g", "[", 
          RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}], "+", " ", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"2", "\[CurlyPhi]1"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{"d\[Chi]1dn", "[", "i", "]"}], 
          RowBox[{"d\[Chi]1dn", "[", "j", "]"}]}], "-", " ", 
         RowBox[{
          RowBox[{"1", "/", "4"}], " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"gg", "[", 
              RowBox[{"k", ",", "l"}], "]"}], 
             RowBox[{"d\[Chi]1dn", "[", "k", "]"}], 
             RowBox[{"d\[Chi]1dn", "[", "l", "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], " ", 
          RowBox[{"g", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], "+", " ", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"2", "\[CurlyPhi]2"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{"d\[Chi]2dn", "[", "i", "]"}], 
          RowBox[{"d\[Chi]2dn", "[", "j", "]"}]}], "-", " ", 
         RowBox[{
          RowBox[{"1", "/", "4"}], " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"gg", "[", 
              RowBox[{"k", ",", "l"}], "]"}], 
             RowBox[{"d\[Chi]2dn", "[", "k", "]"}], 
             RowBox[{"d\[Chi]2dn", "[", "l", "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], " ", 
          RowBox[{"g", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], "+", " ", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"2", "\[CurlyPhi]3"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{"d\[Chi]3dn", "[", "i", "]"}], 
          RowBox[{"d\[Chi]3dn", "[", "j", "]"}]}], "-", " ", 
         RowBox[{
          RowBox[{"1", "/", "4"}], " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"gg", "[", 
              RowBox[{"k", ",", "l"}], "]"}], 
             RowBox[{"d\[Chi]3dn", "[", "k", "]"}], 
             RowBox[{"d\[Chi]3dn", "[", "l", "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], " ", 
          RowBox[{"g", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "+", 
         "\[CurlyPhi]3"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"gg", "[", 
              RowBox[{"k", ",", "l"}], "]"}], 
             RowBox[{"cF1dndn", "[", 
              RowBox[{"i", ",", "k"}], "]"}], 
             RowBox[{"cF1dndn", "[", 
              RowBox[{"j", ",", "l"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", " ", 
         RowBox[{
          RowBox[{"1", "/", "8"}], " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"cF1upup", "[", 
              RowBox[{"k", ",", "l"}], "]"}], 
             RowBox[{"cF1dndn", "[", 
              RowBox[{"k", ",", "l"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], 
          RowBox[{"g", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "\[CurlyPhi]1"}], "+", "\[CurlyPhi]2", "-", 
         "\[CurlyPhi]3"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"gg", "[", 
              RowBox[{"k", ",", "l"}], "]"}], 
             RowBox[{"cFtilde2dndn", "[", 
              RowBox[{"i", ",", "k"}], "]"}], 
             RowBox[{"cFtilde2dndn", "[", 
              RowBox[{"j", ",", "l"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", " ", 
         RowBox[{
          RowBox[{"1", "/", "8"}], " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"cFtilde2upup", "[", 
              RowBox[{"k", ",", "l"}], "]"}], 
             RowBox[{"cFtilde2dndn", "[", 
              RowBox[{"k", ",", "l"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], 
          RowBox[{"g", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "+", 
         "\[CurlyPhi]3"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"gg", "[", 
              RowBox[{"k", ",", "l"}], "]"}], 
             RowBox[{"cFtilde3dndn", "[", 
              RowBox[{"i", ",", "k"}], "]"}], 
             RowBox[{"cFtilde3dndn", "[", 
              RowBox[{"j", ",", "l"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", " ", 
         RowBox[{
          RowBox[{"1", "/", "8"}], " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"cFtilde3upup", "[", 
              RowBox[{"k", ",", "l"}], "]"}], 
             RowBox[{"cFtilde3dndn", "[", 
              RowBox[{"k", ",", "l"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], 
          RowBox[{"g", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "-", 
         "\[CurlyPhi]3"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"gg", "[", 
              RowBox[{"k", ",", "l"}], "]"}], 
             RowBox[{"cF4dndn", "[", 
              RowBox[{"i", ",", "k"}], "]"}], 
             RowBox[{"cF4dndn", "[", 
              RowBox[{"j", ",", "l"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "-", " ", 
         RowBox[{
          RowBox[{"1", "/", "8"}], " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"cF4upup", "[", 
              RowBox[{"k", ",", "l"}], "]"}], 
             RowBox[{"cF4dndn", "[", 
              RowBox[{"k", ",", "l"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}], 
          RowBox[{"g", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", 
       RowBox[{"g0", "^", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Exp", "[", "\[CurlyPhi]1", "]"}], "+", 
         RowBox[{"Exp", "[", 
          RowBox[{"-", "\[CurlyPhi]1"}], "]"}], "+", 
         RowBox[{"Exp", "[", "\[CurlyPhi]2", "]"}], "+", 
         RowBox[{"Exp", "[", 
          RowBox[{"-", "\[CurlyPhi]2"}], "]"}], "+", 
         RowBox[{"Exp", "[", "\[CurlyPhi]3", "]"}], "+", 
         RowBox[{"Exp", "[", 
          RowBox[{"-", "\[CurlyPhi]3"}], "]"}], "+", 
         RowBox[{
          RowBox[{"\[Chi]1", "^", "2"}], " ", 
          RowBox[{"Exp", "[", "\[CurlyPhi]1", "]"}]}], "+", 
         RowBox[{
          RowBox[{"\[Chi]2", "^", "2"}], " ", 
          RowBox[{"Exp", "[", "\[CurlyPhi]2", "]"}]}], "+", 
         RowBox[{
          RowBox[{"\[Chi]3", "^", "2"}], " ", 
          RowBox[{"Exp", "[", "\[CurlyPhi]3", "]"}]}]}], ")"}], 
       RowBox[{"g", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.526668596490282*^9, 3.526668596490282*^9}, 
   3.527080770105367*^9, {3.5270810851113844`*^9, 3.5270810987121625`*^9}, {
   3.5270811320230675`*^9, 3.5270811581085596`*^9}, 3.5270811913584614`*^9, {
   3.5270812741801987`*^9, 3.527081276773347*^9}, 3.556591408248763*^9, {
   3.556591478140887*^9, 3.556591597309496*^9}, {3.556591687586855*^9, 
   3.5565917899074345`*^9}, {3.5565918213882895`*^9, 3.556591975906561*^9}, {
   3.5565921156828065`*^9, 3.556592141095251*^9}, {3.5565945658547106`*^9, 
   3.556594610689189*^9}, {3.556594749451433*^9, 3.556594816999552*^9}, {
   3.556595005849084*^9, 3.556595068295993*^9}, {3.5569648560306883`*^9, 
   3.5569648660472608`*^9}, {3.556964905262504*^9, 3.5569649171131816`*^9}, {
   3.5569973937211695`*^9, 3.55699739408119*^9}, 3.556998359402404*^9, {
   3.5570483813626904`*^9, 3.5570483822697425`*^9}, {3.5614743972175064`*^9, 
   3.5614744023187156`*^9}, {3.563629786017096*^9, 3.5636229131809998`*^9}, {
   3.563623036462*^9, 3.563563761338763*^9}, {3.563618851934072*^9, 
   3.563618852199272*^9}, {3.563622260333214*^9, 3.563563705920924*^9}, {
   3.5635637442081146`*^9, 3.563563755165741*^9}, {3.563569294892*^9, 
   3.563569326626*^9}, {3.563572673127*^9, 3.563572693891*^9}, {
   3.5636142123655777`*^9, 3.56361421415558*^9}, {3.56361434261576*^9, 
   3.5636143658657923`*^9}, {3.563614657731203*^9, 3.5636146734912252`*^9}, {
   3.5636153136502805`*^9, 3.5636153680007763`*^9}, {3.5636177805499563`*^9, 
   3.5636177980669584`*^9}, {3.5636180344164762`*^9, 
   3.5636180458631315`*^9}, {3.56361830547198*^9, 3.563618322580959*^9}, {
   3.563619389205966*^9, 3.5636194250550165`*^9}, {3.5636201437491236`*^9, 
   3.5636201778760757`*^9}, {3.5636210330899906`*^9, 
   3.5636210458627214`*^9}, {3.5636227515935035`*^9, 3.563622776975955*^9}, 
   3.5636330470875225`*^9, {3.5636488569060287`*^9, 3.563307756799*^9}, {
   3.56330807941*^9, 3.563308184422*^9}, {3.589815034910966*^9, 
   3.5633602555078487`*^9}, {3.5633614698594503`*^9, 3.563361471659453*^9}, {
   3.5633630322612314`*^9, 3.5633630877013087`*^9}, {3.563363148741394*^9, 
   3.563315617516427*^9}, {3.563315705552462*^9, 3.563315707115552*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"metriceqndndn", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "\[Rule]", "r00"}], ",", 
     RowBox[{"u", "\[Rule]", "u00"}]}], "}"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.5636330093666563`*^9, 3.563399256618081*^9}, {
   3.5633993743122873`*^9, 3.5633090660290003`*^9}, 3.563310000863*^9, {
   3.563310326358*^9, 3.5633104085480003`*^9}, 3.5633196819136*^9, {
   3.5633602593922553`*^9, 3.563360260359457*^9}, {3.563361474719457*^9, 
   3.563361492499482*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.563633039630709*^9, 3.563634063148507*^9, 3.563634556361085*^9, 
   3.563635047507515*^9, 3.5636432131075754`*^9, 3.563643422281871*^9, {
   3.5636450949178553`*^9, 3.5635654944551144`*^9}, 3.563566344561738*^9, 
   3.563566736542158*^9, 3.5636308929321218`*^9, 3.563640965539461*^9, 
   3.563641050931345*^9, 3.563641092423718*^9, {3.563643112710272*^9, 
   3.5635655222230773`*^9}, 3.5635669870669594`*^9, 3.563568109978539*^9, {
   3.563626796207155*^9, 3.563615890875846*^9}, 3.5636243680236635`*^9, 
   3.563624662620514*^9, 3.56362566924809*^9, 3.5636259198214216`*^9, 
   3.5636279526946955`*^9, {3.5636399990042305`*^9, 3.563398186272113*^9}, 
   3.5633987063094006`*^9, 3.563398864079628*^9, 3.56339907391496*^9, 
   3.5633993605842633`*^9, 3.5633994134371567`*^9, {3.5633996149732685`*^9, 
   3.5633151677872515`*^9}, 3.5633822554396114`*^9, 3.563382748264792*^9, 
   3.56338309256153*^9, 3.5633880492316465`*^9, 3.563388949206414*^9, {
   3.563391844704661*^9, 3.5633487763365955`*^9}, 3.563348898141609*^9, 
   3.5633490275438366`*^9, 3.563349067167906*^9, 3.5633491786613016`*^9, 
   3.5633495587871695`*^9, 3.563349593949631*^9, 3.5633801476456003`*^9, 
   3.5633801956780853`*^9, 3.563380253663387*^9, 3.5633805092542357`*^9, 
   3.563380591762781*^9, 3.5633806434768715`*^9, 3.563380717826602*^9, 
   3.563380931718578*^9, 3.5633812339875097`*^9, 3.5633813136568494`*^9, 
   3.5633816482426376`*^9, 3.563381691532714*^9, {3.5633817743248587`*^9, 
   3.563381798595247*^9}, 3.563381863149193*^9, 3.5633822186705847`*^9, 
   3.563382569377042*^9, {3.56338371692738*^9, 3.56330703448*^9}, 
   3.563308035201*^9, {3.563308101057*^9, 3.563308161818*^9}, 
   3.563308489459*^9, 3.563308999201*^9, 3.5633090664049997`*^9, {
   3.5633099938450003`*^9, 3.563310030564*^9}, 3.563310092882*^9, 
   3.563310183336*^9, {3.563310323867*^9, 3.563310408851*^9}, 
   3.5633196484983997`*^9, {3.5633196935668*^9, 3.5633197210072002`*^9}, 
   3.5633197542664003`*^9, 3.5633198513452*^9, 3.563377166669614*^9, 
   3.5633784703543987`*^9, 3.5633809448965435`*^9, 3.5633876472939396`*^9, 
   3.563388460960479*^9, 3.563389795900833*^9, 3.56338997802125*^9, 
   3.563390081845188*^9, 3.563390185271104*^9, {3.563390315443549*^9, 
   3.5633410603198767`*^9}, 3.5633417818361454`*^9, 3.5633421502552176`*^9, 
   3.563348163186549*^9, 3.563348294297097*^9, 3.5633488842449255`*^9, 
   3.5633490512510076`*^9, 3.563352074183895*^9, 3.563360853369835*^9, 
   3.56336135982907*^9, 3.5633617487878475`*^9, 3.5633621538227043`*^9, 
   3.563362534225707*^9, 3.563362986531167*^9, 3.5633634052130427`*^9, 
   3.563363862669688*^9, {3.5633648405441713`*^9, 3.563309375904559*^9}, 
   3.5633436573572116`*^9, 3.5633815200097284`*^9, 3.563385929604*^9, 
   3.563385982392*^9, 3.563389101425*^9, 3.563389888374*^9, 
   3.5633902079849997`*^9, 3.5633907830690002`*^9, 3.5633909845299997`*^9, 
   3.563391064165*^9, {3.563391128468*^9, 3.5633074601126394`*^9}, 
   3.5633075835617*^9, 3.5633080655392675`*^9, 3.563308474832678*^9, 
   3.5633085779335747`*^9, 3.5633088396325436`*^9, 3.563308926758527*^9, 
   3.563315721999403*^9, 3.5633157544242573`*^9, 3.563362346817111*^9, {
   3.5633710740172668`*^9, 3.5633586155160604`*^9}, {3.5633748787779045`*^9, 
   3.5633612035246*^9}, 3.563379400656*^9, 3.563379545634*^9, 
   3.563379615008*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"dualization", " ", "checks"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.563635196305778*^9, 3.5633633440929575`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dual1", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"dual1", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"F1dndn", "[", 
      RowBox[{"i", ",", "j"}], "]"}], "+", 
     RowBox[{"\[Chi]2", " ", 
      RowBox[{"Ftilde3dndn", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], " ", "+", 
     RowBox[{"\[Chi]3", " ", 
      RowBox[{"Ftilde2dndn", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], "-", 
     RowBox[{"\[Chi]2", " ", "\[Chi]3", " ", 
      RowBox[{"F4dndn", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"Exp", "[", 
       RowBox[{"\[CurlyPhi]1", "-", "\[CurlyPhi]2", "-", "\[CurlyPhi]3"}], 
       "]"}], " ", "sqg", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Signature", "[", 
          RowBox[{"{", 
           RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Ftilde1upup", "[", 
            RowBox[{"k", ",", "l"}], "]"}], "-", 
           RowBox[{"\[Chi]1", " ", 
            RowBox[{"F4upup", "[", 
             RowBox[{"k", ",", "l"}], "]"}]}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.56363520292019*^9, 3.563635212077406*^9}, {
   3.563643909440974*^9, 3.5636439112193775`*^9}, {3.56364394128063*^9, 
   3.5636440591856375`*^9}, {3.5636441148309355`*^9, 3.563644161272217*^9}, {
   3.5785953178399096`*^9, 3.5635662659872437`*^9}, {3.563566511410281*^9, 
   3.5633630815213003`*^9}, {3.5633631487613945`*^9, 3.563363154551402*^9}, 
   3.5633631883424497`*^9, {3.5633633357829456`*^9, 3.563363335792946*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dual2", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"dual2", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"F2dndn", "[", 
      RowBox[{"i", ",", "j"}], "]"}], "+", " ", 
     RowBox[{"\[Chi]1", " ", 
      RowBox[{"Ftilde3dndn", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], "+", 
     RowBox[{"\[Chi]3", " ", 
      RowBox[{"Ftilde1dndn", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], "-", 
     RowBox[{"\[Chi]1", " ", "\[Chi]3", " ", 
      RowBox[{"F4dndn", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"Exp", "[", 
       RowBox[{"\[CurlyPhi]2", "-", "\[CurlyPhi]3", "-", "\[CurlyPhi]1"}], 
       "]"}], " ", "sqg", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Signature", "[", 
          RowBox[{"{", 
           RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Ftilde2upup", "[", 
            RowBox[{"k", ",", "l"}], "]"}], "-", 
           RowBox[{"\[Chi]2", " ", 
            RowBox[{"F4upup", "[", 
             RowBox[{"k", ",", "l"}], "]"}]}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.56363520292019*^9, 3.563635212077406*^9}, {
   3.563643909440974*^9, 3.5636439112193775`*^9}, {3.56364394128063*^9, 
   3.5636440591856375`*^9}, {3.5636441148309355`*^9, 3.563644161272217*^9}, {
   3.5785953178399096`*^9, 3.5635662659872437`*^9}, {3.563566511410281*^9, 
   3.563566570287649*^9}, 3.5635666062317047`*^9, {3.5635667435495586`*^9, 
   3.5635667436335635`*^9}, {3.563566791372294*^9, 3.5633818985509987`*^9}, {
   3.5633832182370186`*^9, 3.5633630815313*^9}, {3.5633631405713825`*^9, 
   3.5633631831024427`*^9}, {3.563363335792946*^9, 3.5633633358029456`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dual3", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"dual3", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"F3dndn", "[", 
      RowBox[{"i", ",", "j"}], "]"}], "+", 
     RowBox[{"\[Chi]2", " ", 
      RowBox[{"Ftilde1dndn", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], "+", 
     RowBox[{"\[Chi]1", " ", 
      RowBox[{"Ftilde2dndn", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], "-", 
     RowBox[{"\[Chi]1", " ", "\[Chi]2", " ", 
      RowBox[{"F4dndn", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"Exp", "[", 
       RowBox[{"\[CurlyPhi]3", "-", "\[CurlyPhi]1", "-", "\[CurlyPhi]2"}], 
       "]"}], " ", "sqg", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Signature", "[", 
          RowBox[{"{", 
           RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Ftilde3upup", "[", 
            RowBox[{"k", ",", "l"}], "]"}], "-", 
           RowBox[{"\[Chi]3", " ", 
            RowBox[{"F4upup", "[", 
             RowBox[{"k", ",", "l"}], "]"}]}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.56363520292019*^9, 3.563635212077406*^9}, {
   3.563643909440974*^9, 3.5636439112193775`*^9}, {3.56364394128063*^9, 
   3.5636440591856375`*^9}, {3.5636441148309355`*^9, 3.563644161272217*^9}, {
   3.5785953178399096`*^9, 3.5635662659872437`*^9}, 3.563566511410281*^9, {
   3.5635665748559103`*^9, 3.5635666221066127`*^9}, {3.563566883033537*^9, 
   3.5633630815413*^9}, {3.5633631405813828`*^9, 3.563363177121434*^9}, {
   3.5633633358029456`*^9, 3.5633633358129454`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dual4", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"dual4", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Ftilde4dndn", "[", 
      RowBox[{"i", ",", "j"}], "]"}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Chi]2", " ", "\[Chi]3", " ", 
        RowBox[{"Ftilde1dndn", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], "+", 
       RowBox[{"\[Chi]1", " ", "\[Chi]3", " ", 
        RowBox[{"Ftilde2dndn", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], "+", 
       RowBox[{"\[Chi]1", " ", "\[Chi]2", " ", 
        RowBox[{"Ftilde3dndn", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}]}], ")"}], "-", 
     RowBox[{"2", "\[Chi]1", " ", "\[Chi]2", " ", "\[Chi]3", " ", 
      RowBox[{"F4dndn", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", "sqg", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Signature", "[", 
          RowBox[{"{", 
           RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "\[CurlyPhi]1"}], "-", "\[CurlyPhi]2", "-", 
               "\[CurlyPhi]3"}], "]"}]}], 
            RowBox[{"F4upup", "[", 
             RowBox[{"k", ",", "l"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{
             "\[CurlyPhi]1", "-", "\[CurlyPhi]2", "-", "\[CurlyPhi]3"}], 
             "]"}], "\[Chi]1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Ftilde1upup", "[", 
               RowBox[{"k", ",", "l"}], "]"}], "-", 
              RowBox[{"\[Chi]1", " ", 
               RowBox[{"F4upup", "[", 
                RowBox[{"k", ",", "l"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{
             "\[CurlyPhi]2", "-", "\[CurlyPhi]1", "-", "\[CurlyPhi]3"}], 
             "]"}], "\[Chi]2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Ftilde2upup", "[", 
               RowBox[{"k", ",", "l"}], "]"}], "-", 
              RowBox[{"\[Chi]2", " ", 
               RowBox[{"F4upup", "[", 
                RowBox[{"k", ",", "l"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{
             "\[CurlyPhi]3", "-", "\[CurlyPhi]1", "-", "\[CurlyPhi]2"}], 
             "]"}], "\[Chi]3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Ftilde3upup", "[", 
               RowBox[{"k", ",", "l"}], "]"}], "-", 
              RowBox[{"\[Chi]3", " ", 
               RowBox[{"F4upup", "[", 
                RowBox[{"k", ",", "l"}], "]"}]}]}], ")"}]}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "NN"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.58981486696436*^9, 3.5633630812212996`*^9}, {
  3.5633631405813828`*^9, 3.5633631883024497`*^9}, {3.5633633358229456`*^9, 
  3.5633633358229456`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"dual1", "[", 
        RowBox[{"i", ",", "j"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"dual2", "[", 
        RowBox[{"i", ",", "j"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"dual3", "[", 
        RowBox[{"i", ",", "j"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"dual4", "[", 
        RowBox[{"i", ",", "j"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "NN"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], "}"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "\[Rule]", "r00"}], ",", 
     RowBox[{"u", "\[Rule]", "u00"}]}], "}"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{
  3.5785951941138325`*^9, 3.578595239378422*^9, {3.5785952709462276`*^9, 
   3.5785952719942875`*^9}, {3.578595341957289*^9, 3.5635660309307995`*^9}, 
   3.5635662790619917`*^9, {3.563628283350608*^9, 3.5633496108288608`*^9}, {
   3.5633802673134108`*^9, 3.563380271135418*^9}, {3.563380598829593*^9, 
   3.563380607503208*^9}, {3.5633815997733526`*^9, 3.5633196892924*^9}, {
   3.563377168468717*^9, 3.5633771734220004`*^9}, {3.589814893907901*^9, 
   3.563361503969498*^9}, {3.563363335832946*^9, 3.5633633358429456`*^9}, {
   3.5633636627934036`*^9, 3.563363676773423*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.578595195384906*^9, 3.5785952400634613`*^9, 3.5785952730013447`*^9, {
   3.5785953426313276`*^9, 3.578595366461691*^9}, {3.578595406748995*^9, 
   3.5635656450357275`*^9}, 3.5635660313738246`*^9, {3.563566502530773*^9, 
   3.5635665143384485`*^9}, 3.563566895080226*^9, 3.5636310312430325`*^9, 
   3.563641203373064*^9, {3.563643228290883*^9, 3.5635656343132343`*^9}, 
   3.563567098487115*^9, {3.5787710230532246`*^9, 3.5636160021772118`*^9}, 
   3.5636257815645137`*^9, 3.5636260353890314`*^9, 3.5636280647231026`*^9, 
   3.563628292027104*^9, {3.563640111524667*^9, 3.5633982997208967`*^9}, 
   3.5633988164715567`*^9, 3.5633995276723204`*^9, {3.5633997240034213`*^9, 
   3.56331527654322*^9}, {3.563388127538125*^9, 3.563349028167837*^9}, 
   3.563349067885507*^9, 3.5633491792541027`*^9, 3.5633495593331704`*^9, {
   3.563349594464432*^9, 3.563349611109661*^9}, 3.5633801486440024`*^9, 
   3.5633801961928864`*^9, {3.563380254146988*^9, 3.563380271353818*^9}, 
   3.5633805097534366`*^9, {3.5633805922619815`*^9, 3.563380602074399*^9}, 
   3.563380643960472*^9, 3.563380718341403*^9, {3.5633837177853813`*^9, 
   3.563306999145*^9}, 3.563307036242*^9, 3.5633080369969997`*^9, 
   3.563308491275*^9, 3.563309003159*^9, 3.563309995716*^9, 
   3.5633100322349997`*^9, 3.563310094593*^9, 3.563310185021*^9, {
   3.5633196949396*^9, 3.5633197225360003`*^9}, 3.5633197560136003`*^9, 
   3.5633198841364*^9, 3.5633772001665297`*^9, 3.563378524855516*^9, 
   3.563381021238068*^9, 3.563387731181738*^9, 3.5633885510386305`*^9, 
   3.5633898861559954`*^9, 3.5633900183515563`*^9, 3.563390124298616*^9, 
   3.563390229199616*^9, {3.5633903495444994`*^9, 3.5633410902455883`*^9}, 
   3.5633418117488565`*^9, 3.5633421801639285`*^9, 3.5633482410830193`*^9, 
   3.563348322875939*^9, 3.563348912574575*^9, {3.5898703296111*^9, 
   3.5633521692348623`*^9}, 3.5633609534115567`*^9, 3.563361458319434*^9, 
   3.5633618470679855`*^9, 3.563362257662644*^9, 3.5633626424983697`*^9, 
   3.5633630925413156`*^9, 3.5633635025531793`*^9, 3.563363962833116*^9, {
   3.563364937575*^9, 3.5633094770563445`*^9}, 3.5633437587473536`*^9, 
   3.5633816161370974`*^9, 3.5633859507539997`*^9, 3.563385996632*^9, 
   3.5633876154519997`*^9, 3.563389130021*^9, 3.56338991645*^9, 
   3.563390236267*^9, 3.563390818717*^9, 3.563391014251*^9, 
   3.5633910935889997`*^9, {3.563391159259*^9, 3.5633074946276135`*^9}, 
   3.563307618093675*^9, 3.563308091646761*^9, 3.563308476461771*^9, 
   3.5633086129455776`*^9, 3.5633088747205505`*^9, 3.563308969791988*^9, 
   3.563315796916688*^9, 3.5633623849871645`*^9, {3.563371111051732*^9, 
   3.5633586547704067`*^9}, {3.563374916837081*^9, 3.5633612409802*^9}, 
   3.563379441574*^9, 3.5633795854519997`*^9, 3.563379655061*^9}]
}, Open  ]]
},
AutoGeneratedPackage->Automatic,
WindowSize->{1350, 643},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification->1.5,
FrontEndVersion->"8.0 for Microsoft Windows (64-bit) (February 23, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 396, 7, 43, "Input"],
Cell[944, 29, 411, 10, 43, "Input"],
Cell[1358, 41, 3239, 103, 125, "Input"],
Cell[4600, 146, 709, 21, 43, "Input"],
Cell[5312, 169, 201, 4, 43, "Input"],
Cell[5516, 175, 2231, 57, 179, "Input"],
Cell[7750, 234, 222, 5, 43, "Input"],
Cell[7975, 241, 8167, 197, 503, "Input"],
Cell[16145, 440, 10666, 274, 503, "Input"],
Cell[26814, 716, 489, 14, 46, "Input"],
Cell[27306, 732, 1690, 47, 74, "Input"],
Cell[28999, 781, 1673, 47, 74, "Input"],
Cell[30675, 830, 645, 21, 76, "Input"],
Cell[31323, 853, 3835, 110, 157, "Input"],
Cell[35161, 965, 1429, 50, 113, "Input"],
Cell[36593, 1017, 250, 5, 43, "Input"],
Cell[36846, 1024, 2019, 60, 98, "Input"],
Cell[38868, 1086, 1129, 35, 71, "Input"],
Cell[40000, 1123, 1600, 45, 98, "Input"],
Cell[41603, 1170, 392, 10, 43, "Input"],
Cell[41998, 1182, 181, 4, 43, "Input"],
Cell[42182, 1188, 361, 9, 43, "Input"],
Cell[42546, 1199, 1038, 32, 43, "Input"],
Cell[43587, 1233, 377, 12, 43, "Input"],
Cell[43967, 1247, 2606, 78, 109, "Input"],
Cell[46576, 1327, 1938, 62, 113, "Input"],
Cell[48517, 1391, 222, 4, 43, "Input"],
Cell[48742, 1397, 1537, 46, 75, "Input"],
Cell[50282, 1445, 241, 4, 43, "Input"],
Cell[50526, 1451, 1166, 25, 73, "Input"],
Cell[51695, 1478, 714, 25, 98, "Input"],
Cell[52412, 1505, 160, 3, 43, "Input"],
Cell[52575, 1510, 2145, 60, 125, "Input"],
Cell[54723, 1572, 1124, 33, 98, "Input"],
Cell[55850, 1607, 3961, 116, 206, "Input"],
Cell[59814, 1725, 1122, 36, 71, "Input"],
Cell[60939, 1763, 782, 23, 71, "Input"],
Cell[61724, 1788, 535, 17, 71, "Input"],
Cell[62262, 1807, 384, 9, 43, "Input"],
Cell[62649, 1818, 6284, 100, 71, "Input"],
Cell[68936, 1920, 166, 3, 43, "Input"],
Cell[69105, 1925, 218, 5, 43, "Input"],
Cell[69326, 1932, 170, 3, 43, "Input"],
Cell[69499, 1937, 371, 10, 43, "Input"],
Cell[69873, 1949, 224, 4, 43, "Input"],
Cell[70100, 1955, 120, 3, 43, "Input"],
Cell[70223, 1960, 1997, 47, 125, "Input"],
Cell[72223, 2009, 918, 22, 98, "Input"],
Cell[73144, 2033, 731, 18, 98, "Input"],
Cell[73878, 2053, 170, 3, 43, "Input"],
Cell[74051, 2058, 571, 18, 43, "Input"],
Cell[74625, 2078, 536, 15, 43, "Input"],
Cell[75164, 2095, 228, 5, 43, "Input"],
Cell[75395, 2102, 301, 9, 43, "Input"],
Cell[CellGroupData[{
Cell[75721, 2115, 805, 15, 43, "Input"],
Cell[76529, 2132, 9378, 129, 42, "Output"]
}, Open  ]],
Cell[85922, 2264, 339, 6, 43, "Input"],
Cell[86264, 2272, 216, 5, 43, "Input"],
Cell[86483, 2279, 421, 13, 43, "Input"],
Cell[86907, 2294, 1627, 45, 152, "Input"],
Cell[88537, 2341, 1744, 45, 152, "Input"],
Cell[90284, 2388, 705, 20, 98, "Input"],
Cell[90992, 2410, 700, 20, 98, "Input"],
Cell[91695, 2432, 783, 21, 98, "Input"],
Cell[92481, 2455, 163, 3, 43, "Input"],
Cell[92647, 2460, 1107, 37, 125, "Input"],
Cell[93757, 2499, 1271, 39, 125, "Input"],
Cell[95031, 2540, 436, 10, 43, "Input"],
Cell[95470, 2552, 2535, 76, 125, "Input"],
Cell[98008, 2630, 2700, 77, 125, "Input"],
Cell[100711, 2709, 3011, 92, 125, "Input"],
Cell[103725, 2803, 3117, 92, 233, "Input"],
Cell[106845, 2897, 289, 6, 43, "Input"],
Cell[107137, 2905, 2311, 66, 152, "Input"],
Cell[109451, 2973, 4917, 115, 179, "Input"],
Cell[114371, 3090, 230, 4, 43, "Input"],
Cell[114604, 3096, 1119, 31, 98, "Input"],
Cell[115726, 3129, 1074, 31, 98, "Input"],
Cell[116803, 3162, 192, 4, 43, "Input"],
Cell[116998, 3168, 5186, 131, 206, "Input"],
Cell[122187, 3301, 4752, 125, 206, "Input"],
Cell[126942, 3428, 4631, 123, 206, "Input"],
Cell[CellGroupData[{
Cell[131598, 3555, 1180, 23, 43, "Input"],
Cell[132781, 3580, 7791, 108, 42, "Output"]
}, Open  ]],
Cell[140587, 3691, 164, 3, 43, "Input"],
Cell[140754, 3696, 3030, 68, 98, "Input"],
Cell[143787, 3766, 5160, 123, 206, "Input"],
Cell[148950, 3891, 5084, 121, 206, "Input"],
Cell[CellGroupData[{
Cell[154059, 4016, 481, 12, 43, "Input"],
Cell[154543, 4030, 2418, 36, 42, "Output"]
}, Open  ]],
Cell[156976, 4069, 173, 3, 43, "Input"],
Cell[157152, 4074, 2431, 58, 98, "Input"],
Cell[159586, 4134, 5024, 97, 152, "Input"],
Cell[164613, 4233, 2120, 57, 152, "Input"],
Cell[166736, 4292, 2764, 71, 206, "Input"],
Cell[CellGroupData[{
Cell[169525, 4367, 1308, 35, 71, "Input"],
Cell[170836, 4404, 1850, 31, 42, "Output"]
}, Open  ]],
Cell[172701, 4438, 14272, 352, 557, "Input"],
Cell[CellGroupData[{
Cell[186998, 4794, 783, 20, 43, "Input"],
Cell[187784, 4816, 3713, 58, 42, "Output"]
}, Open  ]],
Cell[191512, 4877, 167, 3, 43, "Input"],
Cell[191682, 4882, 1912, 48, 125, "Input"],
Cell[193597, 4932, 2064, 50, 125, "Input"],
Cell[195664, 4984, 1957, 49, 125, "Input"],
Cell[197624, 5035, 3276, 86, 233, "Input"],
Cell[CellGroupData[{
Cell[200925, 5125, 1967, 50, 98, "Input"],
Cell[202895, 5177, 4306, 82, 68, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

